Polynomial time multiplication and normal forms in free bands

We present efficient computational solutions to the problems of checking equality, performing multiplication, and computing minimal representatives of elements of free bands. A band is any semigroup satisfying the identity $x ^ 2 \approx x$ and the free band $\operatorname{FB}(k)$ is the free object in the variety of $k$-generated bands. Radoszewski and Rytter developed a linear time algorithm for checking whether two words represent the same element of a free band. In this paper we describe an alternate linear time algorithm for checking the same problem. The algorithm we present utilises a representation of words as synchronous deterministic transducers that lend themselves to efficient (quadratic in the size of the alphabet) multiplication in the free band. This representation also provides a means of finding the short-lex least word representing a given free band element with quadratic complexity.

==> anc/equal_benchmarks.dat <==
80 0.0008666970552753428
280 0.001513140164851677
480 0.0021111076672344375
680 0.002614648651829784
880 0.002918070525669945
1080 0.008028333797229894
1280 0.003755650319859276
1480 0.004255145827194221
1680 0.004258943776606288
1880 0.004662736401229011
2080 0.03561486039524065
3080 0.05797462884792803
3780 0.03611089154732926
4080 0.07665615268615679
5080 0.0909625948697535
6080 0.11522249810006407
6480 0.05443264928697858
7080 0.13162933924392867
7280 0.07116703736121159
8080 0.15091140316485815
9080 0.17672576427807418
9180 0.08036309009701373
10080 0.19465391548768837
10780 0.13749768870996282
11080 0.21276350062232638
11880 0.1350204609127906
12080 0.23697872950516738
12480 0.13829406316955828
13080 0.24920672469407337
14080 0.28199813744995483
14280 0.15767595744914628
14580 0.17167493597738392
15080 0.3010133416398457
16080 0.30439514980007515
17080 0.36490153320046376
17280 0.1895404216157114
17680 0.1701212093243659
17780 0.23076276493681291
18080 0.33163147909992857
18480 0.21465994640133254
19980 0.22381613838082787
21280 0.24630364975387375
22680 0.2858896741577237
22880 0.25152025777111964
24480 0.27875172800768966
24780 0.2769180327434438
25380 0.342103072225129
26180 0.2761079485634044
28080 0.3130685241605011
28280 0.3354142314682596
30480 0.34565869469382554
31780 0.3624677327479199
33280 0.3359020938953074
33880 0.3250048736341726
34680 0.3324057838642863
35280 0.406893050404803
36480 0.3549321925751541
38480 0.45456166179601126
38780 0.4527911402500138
41580 0.45394843238216137
42280 0.5408864152960067
42480 0.48420088974620573
43180 0.4161387316241282
43680 0.46631995258801956
44880 0.4738625440496692
45780 0.5501513694666048
48480 0.5244726398856456
48880 0.5730046694987351
49280 0.5284220803877848
51680 0.5254727079645386
52780 0.634611366671405
54480 0.6040637788529573
55080 0.5997860874772021
55880 0.5551830223497242
56280 0.6790279688001873
56980 0.6032032085379292
59780 0.7568147375496665
60180 0.6307617231896914
60480 0.6948453788893882
63280 0.8530584500999794
64680 0.735035758252779
65280 0.6947107932180244
66480 0.7462883046133508
66880 0.7726997509483159
68580 0.7160191566839104
68680 0.673908403562597
72380 0.8369113604326268
72480 0.8001546927312883
75480 0.8333490986121261
77180 0.8007252248825922
77880 0.8278817731915367
78480 0.8416597069760318
81280 0.8807594653237879
82080 0.8365362743778422
84480 0.9288305139908314
85680 0.9760300627812092
88880 0.9727349375692448
90480 1.0282241763158482
93980 1.0267252936588849
94180 1.0698533939909112
95580 1.0375158919075436
95880 1.1387249237180401
96480 0.9942398218096493
97280 1.1187453383665025
99880 1.0322721757142876
102480 1.093442071942839
102680 1.13010300365834
106680 1.1470928551929993
108480 1.2567000693332526
109080 1.2105090497479445
110880 1.2134963460060366
111180 1.2899534123911287
112480 1.1962280410886796
113280 1.320594683231051
119380 1.3824540600544626
119680 1.321933666914213
121880 1.3237910156214294
122580 1.3659920852165397
127680 1.4616403791189234
128180 1.475337452904264
129280 1.4492051193532935
130980 1.3875055026562102
132880 1.4408863138869656
136080 1.4423827798791342
136680 1.5322394756499704
142880 1.5235550189818077
143880 1.5028212462892612
145180 1.6215593111429314
145280 1.5176692591947571
148680 1.6596555358481897
149480 1.6279705971505403
149580 1.574996777659753
153680 1.592583946000021
154880 1.6511749287176507
161280 1.7578455986196215
163080 1.712779015064877
165880 1.8154230440857235
166380 1.8016812788511023
167980 1.808849914482415
169680 1.8675381428819564
176580 1.9195595945600028
176880 1.8208650236516395
177280 1.9111931276486878
186480 2.0023129823272923
187880 2.0186766587790093
189880 2.1109745159380124
190080 2.003132742875002
190680 2.0434947440237416
193280 2.0796187802222286
198880 2.4502720299600695
203580 2.122602284081763
204980 2.2359883354666437
209280 2.3622029942160263
211680 2.37970214399764
213380 2.194212116739418
217080 2.389767870224297
223480 2.4270229964865786
225280 2.3494995981783178
230580 2.494688114599959
232680 2.562037844287352
236880 2.6053716329212984
241280 2.5681140961858944
241980 2.5851547955346255
244080 2.5380771424544655
253680 2.6904482581447846
257280 2.739704038369929
260380 2.7812612833810912
260480 2.6080588116999954
273280 2.7902660760645066
274680 2.9539381167692453
278980 2.979006763105931
283880 3.1466859786573464
289280 3.1321320950798213
295680 3.049503770435934
297480 3.1803237026296367
307380 3.3877442715540007
315980 3.3275096628742253
316680 3.39986646719996
330880 3.488597891260385
334480 3.724814996849936
337680 3.6085657128760698
354380 3.7054261199895713
358680 3.7488332941303733
377880 4.035090542883837
379680 3.8180547190334084
401380 4.436540921430765
424880 4.8115457449691315


==> anc/interval_benchmarks.dat <==
40 0.016191425766666663
140 0.0339012385172428
240 0.04420005608695825
340 0.04994846455001607
440 0.053885925833330676
540 0.05680556129410059
640 0.05993293750003659
740 0.06150270088228888
840 0.062047249882358727
940 0.06294438812489034
1040 1.0535658335999998
2040 2.2300274254000003
3040 3.4613842832
3640 2.9265595332000003
4040 4.6869776
5040 5.876695499999999
6040 7.090992958400002
6240 4.797526124800004
7040 8.3674627002
7140 6.053749850200001
8040 9.598922974999997
8840 6.717483349999929
9040 10.862427683399995
10640 9.246201058400004
11440 8.521309133400006
12240 9.9338361834
14040 10.415699199799974
14140 12.532282500000003
16640 12.304098658199928
17340 13.977421391799954
17640 15.787263382999996
18240 15.241686999800004
19240 14.123414699799833
21140 19.224237299800006
21840 15.918307974799973
22440 17.877101625000012
24240 20.642054991800013
24440 17.6645285917999
24640 22.785071491399997
25840 21.226574633200006
27540 22.111067266600003
28140 26.215162816599996
30240 26.28039156660001
31640 29.5117151082
32640 26.160078500000054
33440 27.657640483600016
34340 29.445853391799982
36240 31.785038124800007
37740 30.280709983199813
41040 34.11690986680005
42240 37.71954467479998
42840 34.177333183399966
42840 36.94134625819997
44440 37.45135424160001
47940 38.33273994999981
48240 43.869341133399985
48640 40.671749675000136
51340 45.191981016599996
54240 49.87799129179998
54540 46.93995435839988
55440 47.905682983400084
56240 47.28814130820001
59840 53.66319343319992
63840 53.49521579999964
64640 55.380639924999926
66440 58.07963429159997
68040 59.66031099180018
68340 61.66298534200009
71440 59.890040358199805
74740 64.80428757479967
76840 69.68111842500011
77440 68.07730685000004
80640 69.78977859159995
81540 71.67245564139985
84840 72.00783543340022
88440 77.79934709999998
93240 80.44600639980035
94940 79.85219344159995
95040 82.60010373299993
96640 84.30302883340009
99440 87.41907010840005
105840 89.04171015820012
108540 93.25798859139995
111740 95.28062173339977
112640 95.62041680019993
118440 98.41369927539999
122040 104.508364558
126840 104.71692700839995
128640 107.87498832499996
130240 108.65920645839978
141940 117.86907054160001
144640 121.10500282480007
147840 120.47904864980028
148740 122.5714044419994
165440 131.18144871660007
167240 134.8062002834002
168840 134.39875741659998
188940 148.69963086700008
189840 150.45981857520002
212440 165.44791552479984


==> anc/interval_multiply_benchmarks.dat <==
25021 0.05258724999999984
25141 0.10419758334782551
25199 0.04338514979999886
25227 0.08622847583870942
25275 0.03962076679999953
25303 0.095089193961538
25357 0.09582908653846121
25423 0.10918104357142833
25447 0.08486074504000016
25451 0.037428396842105145
32718 0.050930495799999954
32718 0.051289341125000165
32739 0.04902146619047663
32739 0.04975955171428566
32796 0.04814492027272734
32796 0.11332611740909067
32823 0.05218454927272731
32823 0.054902219368421386
32877 0.05388235058823512
32877 0.054196453352940835
32977 0.050498605411764846
32977 0.051844527099999024
32981 0.04977482293750035
32981 0.05011611659999957
32981 0.051819647052631417
33018 0.05177106147368386
33018 0.05353370047619015
33022 0.05123409784999957
33022 0.05559067813636386
33048 0.05029086060000001
33048 0.055066581565217376
37521 0.15924060931249984
37665 0.14111884552941192
37703 0.15676267388235238
37735 0.19176221150000014
37781 0.1738102476666668
37843 0.15254146055555592
37851 0.21418074511764704
37863 0.1947580774285717
38069 0.239272407230769
38099 0.1670082916875002
40114 0.14740848270588228
40184 0.13476315768421077
40212 0.06560277780000044
40222 0.06213437512499986
40444 0.06149537749999978
40530 0.06709803333333327
40550 0.06425341412500041
40556 0.06485642706250028
40584 0.14901793988888912
40808 0.0619444055999999
48933 0.08053171972727245
48933 0.08222124676923095
48945 0.08491275638461541
48945 0.2659307048333333
49059 0.08513213340000121
49059 0.2299286751000004
49086 0.07701711914285703
49086 0.07861389285714258
49089 0.07989452220000004
49089 0.08282501527272727
49189 0.08031193058333397
49189 0.0838832915454546
49221 0.08022794942857102
49221 0.08149582376923092
49221 0.0831711251538465
49221 0.08379217358333335
49240 0.07946202576923046
49240 0.08030803885714301
49335 0.0787675031538462
49335 0.07934883661538396
60014 0.09687899139999985
60226 0.09787301890909171
60250 0.09940152479999967
60278 0.10969838319999994
60286 0.10037305010000033
60358 0.10926061354545427
60380 0.10181506239999968
60420 0.10117681640000029
60504 0.10032981659999933
60840 0.09339126659999905
162003 0.5423624668000002
162003 0.5700987414000004
162242 0.5112716251999998
162242 0.59777715
162357 0.5299796249999993
162357 0.5769637668000008
162501 0.5453089584000004
162501 0.5770508247999995
162501 0.6069419498000002
162536 0.5414970164000004
162536 0.5825191831999998
162828 0.5664584914000003
162828 0.5918898581999997
162903 0.533018975000001
162903 0.5955636583999997
163052 0.5281351584000007
163052 0.6290022248
163247 0.5612748248000002
163247 0.5945699416000003
164180 0.5558566081999998
164180 0.5961873418
169429 0.27010808340000025
169429 0.5843265833999997
169859 0.2546972667999995
169859 0.6039477083999998
169949 0.28136347479999985
169949 0.6059354332000002
169964 0.24453633299999922
169964 0.2572596918000002
169964 0.5971071834
169964 0.6118344920000002
169981 0.24435983320000076
169981 0.6011378168
170387 0.2756815084000003
170387 0.6434810085999999
170394 0.2784275248
170394 0.5962998500000001
170689 0.27507794959999854
170689 0.5995427749999998
170826 0.26220337520000003
170826 0.5976798586000001
171576 0.2719215416000004
171576 0.598186908400001
182252 0.42258451660000135
182252 0.5714037416000004
182521 0.5532607081999998
182521 0.5669647999999995
182846 0.5640703916000007
182846 0.5652464081999987
182866 0.42840426659999975
182866 0.5832087501999993
183092 0.5235714999999999
183092 0.5327866415999999
183150 0.5514973250000004
183150 0.5908210582000002
183171 0.5754033751999998
183171 0.5989088749999993
183243 0.28573388339999967
183243 0.5810433833999994
183365 0.5681510751999994
183365 0.5916828917999993
183899 0.5435538915999999
183899 0.5739973167999999
184077 0.579495724800001
184077 0.5923189499999999
184507 0.5871063917999997
184507 0.5930341753999997
184780 0.5630755750000003
184780 0.6095705164000002
185070 0.5626403750000002
185070 0.5888039750000005
185070 0.6061623166000001
185161 0.5544680750000005
185161 0.6041213252000006
185336 0.5590745499999994
185336 0.5785951502000003
185546 0.5315577668000003
185546 0.5708377748000004
185621 0.5821715166000004
185621 0.5898809418
186013 0.5335377751999999
186013 0.560520408
186102 0.5834335416000009
186102 0.5992119165999995
189587 0.5739355331999988
189587 0.5893893665999996
190100 0.5774889995999992
190100 0.581552899999999
190537 0.5301913500000012
190537 0.5416914501999998
190573 0.5795512665999993
190573 0.5864656746000001
190597 0.5906626252000009
190597 0.590967366600001
190613 0.556075150200001
190613 0.5678317415999992
190632 0.4340027581999998
190632 0.529835108400001
190639 0.6047715334000003
190639 0.6067985416000006
190867 0.5585861418000008
190867 0.5708707587999996
191643 0.5624021585999983
191643 0.5784464079999999
191685 0.5885945331999991
191685 0.5994688834000008
191903 0.5944567916000004
191903 0.5998087253999997
192359 0.6007190332000008
192359 0.6110340831999999
192533 0.28858445800000254
192533 0.2971424589999998
192533 0.5800659165999995
192533 0.5881235416000002
192727 0.5970169501999998
192727 0.5979247500000013
192781 0.5843710832000006
192781 0.5963313250000006
192881 0.5932212417999999
192881 0.5961712083999992
193118 0.6621472835999995
193118 1.0608436250000004
193123 0.5877160831999995
193123 0.6084800667999992
193213 0.32678272500000033
193213 0.9570763836000001
193298 0.7066721999999999
193298 0.8215754585999999
193528 0.32946979180000113
193528 0.5858708417999992
193528 0.5979281917999991
193528 0.9617243999999996
193664 0.34849210800000063
193664 0.8474605916000002
193720 0.5840340165999998
193720 0.5986601413999999
193768 0.3281309831999998
193768 0.7700352916000004
193848 0.6723803082000004
193848 0.7810931749999999
193997 0.3238313332000011
193997 0.8203274415999999
194828 0.3332131666000002
194828 0.8213199168000003
195174 0.324989466800001
195174 0.7725810334000002
204367 0.7415559664000014
204367 0.8377768916000001
204417 0.727911516799999
204417 0.9527159583999996
204444 0.6751478249999998
204444 0.9689044082000006
204721 0.8695240750000004
204721 0.9748861080000004
204845 0.6339444832000012
204845 0.9673865080000006
205059 0.7083543582000011
205059 0.7966482833999997
205280 0.7096876333999994
205280 0.8381758082000001
205353 0.6970170417999995
205353 0.7914500915999998
205968 0.8206817332
205968 0.831809041799999
206220 0.6876594167999996
206220 0.7966152833999995
210057 0.43438325839999836
210057 0.6254854252000002
210219 0.7453693667999992
210219 0.7486995334
210293 0.6123741748
210293 0.6649233250000023
210346 0.6704614584000005
210346 0.7003504083999978
210392 0.6937796086000005
210392 0.7204234331999991
210516 0.6225975333999998
210516 0.7150750334000009
210615 0.5096771500000002
210615 0.5659435419999987
210646 0.6954410418000002
210646 0.6972218832000003
210823 0.5989861002000012
210823 0.7828702251999985
211412 0.6465548668000011
211412 0.6813606749999999
219871 0.4106568667999994
219871 0.6674880416000001
220096 0.3504797164000003
220096 0.35522703319999993
220158 0.3829768584
220158 0.7271583581999984
220275 0.35617612500000106
220275 0.6126633414000018
220391 0.38293458320000084
220391 0.7449577666000003
220398 0.3610178167999997
220398 0.7300023084000002
220711 0.36101085000000166
220711 0.6552627333999986
220739 0.3641547332000002
220739 0.7611584832000006
220833 0.3733499000000002
220833 0.6651324250000001
221288 0.3994046997999995
221288 0.6218030586000005
221288 0.6371544168
221288 0.7261912582000001
221486 0.3653109499999999
221486 0.7616121082000007
221562 0.35428464160000106
221562 0.5295391250000001
221576 0.6546661167999993
221576 0.6882413161999992
221622 0.3587353415999999
221622 0.7759901584000005
221691 0.39531629139999963
221691 0.7397250581999991
221880 0.609502849799999
221880 0.7937017498000003
221906 0.34214238320000023
221906 0.5489619166000018
222151 0.41916990839999924
222151 0.5778211084000013
222729 0.5436880582000001
222729 0.6537272412
231170 0.40406317499999955
231170 0.4075303500000004
231415 0.38167829960000005
231415 0.39427103359999904
231444 0.3816490834000007
231444 0.3828085004000002
231448 0.41054207519999936
231448 0.4124415336000006
231475 0.3936560835999998
231475 0.39757755819999974
231601 0.3733743500000003
231601 0.37610503319999966
232002 0.3902843331999989
232002 0.3949681916000003
232022 0.38439833300000004
232022 0.38612502480000044
232064 0.3802540667999999
232064 0.39613531680000025
232691 0.3882363667999996
232691 0.39126921679999926
297756 0.7458676417999996
298288 0.7510822000000001
298488 0.7631994582000001
298604 0.7605046831999995
298898 0.7324961915999999
299324 0.7636608501999994
299682 0.8338078417999994
299690 0.7427596169999997
300216 0.7636183415999994
302158 0.7417186167999997
319177 0.7153874833999992
319177 0.8523606920000002
319219 0.7877764332000006
319219 0.8900837166000002
319407 0.795042917
319407 0.8183420083999998
319548 0.7789593416000002
319548 0.8141399833999998
319548 0.8206160917999998
319591 0.7956300584000001
319591 0.8976765334
319749 0.7578997915999992
319749 0.783801325
319785 0.8085556247999997
319785 0.879602041799999
319928 0.7345229752000002
319928 0.8352526748000002
320686 0.8031649832
320686 0.8065307999999998
320868 0.8145668918000013
320868 0.8248645081999999
321173 0.7912561
321173 0.7999130333999996
321173 0.8175789831999996
321173 0.8184539999999998
321516 0.7922672749999997
321516 0.9201559914
321552 0.7968695336000003
321552 0.8146038916000002
321657 0.8057826418000001
321657 0.8191978249999995
321698 0.7783208667999993
321698 0.7809358999999997
321749 0.7988125333999999
321749 0.8185188583999998
321855 0.7728145834000003
321855 0.8152471086000002
322176 0.8606310997999997
322176 0.8706000748000005
322259 0.820373125
322259 0.8482120581999993
322485 0.7976256252000002
322485 0.8118326250000003
338377 0.8186066332000003
339059 0.5908853665999999
339871 0.6126602331999997
340031 0.9391063249999995
340197 0.8521504336000006
340305 0.8412466916000014
340387 0.9511094082000007
340579 0.6997171832000006
340599 0.5823243081999998
340924 0.8544149664000006
340924 0.8918726667999998
341318 0.8046165082000002
341318 0.860510124999999
341337 0.7772965917999983
341671 0.8642236998000008
341671 0.9329881168000014
341843 0.8458340999999994
341843 0.9136903331999988
342117 0.5951744999999995
342117 0.8079541581999997
342117 0.8245861082000004
342117 1.0344173056666683
342467 0.8122773166000001
342549 0.7666940251999996
342549 0.838923732999999
342855 0.8368884249999994
342855 0.9559232999999991
342937 0.8441639332000008
343178 0.8610386001999999
343178 0.9253586500000004
343201 0.8322717331999996
343201 0.94891425
343318 0.8167067417999995
343318 0.9384414168000014
343397 0.8016938585999995
343645 0.8535984331999998
344153 0.834880308400001
344325 0.8549784414000001
344471 0.861678866599999
345609 0.8173581997999996
345685 0.8578183911999986
347588 0.9768071752
347596 1.1996571582000009
347840 0.9455545835999999
348284 0.9885168582000006
348560 0.9910811831999993
348858 0.9951885584000003
348986 0.9809080332000008
349176 0.8682482082
350830 0.9930989667999995
351274 0.9792646336
364727 0.9344802332000015
364727 0.9972495501999997
365056 1.0320435084
365056 1.3731270664000008
365165 0.9590262249999999
365165 1.2465062418000001
365738 1.0453888586000004
365738 1.0628899915999999
365767 0.8777702415999983
365767 0.9822900415999996
366000 0.9319537167999996
366000 1.0242480252
366079 0.9666443079999993
366079 1.0008203999999996
366643 0.7383557584000002
366643 1.0254917084000001
366739 0.8494125083999989
366739 0.8802896166
366911 0.8341944668000003
366911 0.9910448501999998
374349 1.0026662752000004
374349 1.0749003916
375011 1.0553888329999992
375011 1.0668001082
375190 1.0534865750000002
375190 1.0582018167999998
375208 1.0625309915999999
375208 1.1820436084000001
375234 1.0048653834000003
375234 1.0418928081999996
375801 1.0300101832000004
375801 1.0407223001999995
375918 0.9958983495999998
375918 0.9975010164000004
376164 1.0179600334000007
376164 1.0212343583999997
376277 1.0349767416000002
376277 1.0382254413999994
376498 0.9946175835999999
376498 1.0151910583999988
381571 1.243890058200001
381977 1.0222418667999975
382063 0.9158160752000001
382161 0.9054769915999984
382253 0.9073346248000007
382439 0.7304575920000005
382847 0.9688286165999991
382877 0.900334816799998
382897 0.9784601916
384623 1.3576158747999998
391918 1.025003000200001
391918 1.0992111168
392090 0.9370297332000007
392090 1.1159604168000001
392135 0.9221579832000003
392135 1.0306338333999996
392327 0.927007524799999
392327 0.9567196835999994
392347 1.1703724000000009
392347 1.319857866799999
392465 0.8207749414000005
392465 1.1282302584
392509 1.0248167332000009
392509 1.2799658251999986
392943 0.8343632502000006
392943 0.8788046831999999
393369 1.0603122916000003
393369 1.3509633334
393380 1.0500158998000004
393380 1.3939276501999998
400757 1.3035219247999996
401137 1.3610131000000003
401377 0.9790550916
401379 1.1175760167999997
401393 1.8495619248000004
401475 1.4048374752000001
402315 1.0643502663999995
402399 1.0179490666000006
402483 1.5363152918000005
404143 1.5155018666000004


==> anc/isomorphism_benchmarks.dat <==
5 1.611260631843093e-05
5 1.6130421363724606e-05
5 1.6367920252483477e-05
5 1.6376916434468853e-05
5 1.6381159723133423e-05
5 1.638221298115448e-05
5 1.638534163775877e-05
5 1.6389736667364193e-05
5 1.63910640216511e-05
5 1.640749494898102e-05
5 1.6416082778252938e-05
5 1.6447202230831745e-05
5 1.6458186346659516e-05
5 1.6462759916696293e-05
5 1.6474850165127627e-05
5 1.6510324555299576e-05
6 1.8765249961457773e-05
6 1.8770111499423757e-05
6 1.877587104999703e-05
6 1.8787665985236978e-05
6 1.8800499674652115e-05
6 1.88331001423687e-05
6 1.8910340206138085e-05
6 1.8915924139311165e-05
6 1.9044171926650314e-05
6 1.906032076955578e-05
6 1.9064693549643554e-05
6 1.9065810409149806e-05
6 1.9084775242410007e-05
6 1.909598764195058e-05
6 1.9100073894493806e-05
6 1.9100175603187116e-05
6 1.912773020250297e-05
6 1.9129905684182296e-05
6 1.9145105028019516e-05
6 1.9148443885653576e-05
6 1.9151238162342817e-05
6 1.915523987512744e-05
6 1.915585682077678e-05
6 1.915697498420814e-05
6 1.9163034119028616e-05
6 1.9166698539832253e-05
6 1.917488595933514e-05
6 1.9178148119484866e-05
6 1.918048550120543e-05
6 1.9180704091382846e-05
6 1.9183120624872947e-05
6 1.9187551951327797e-05
6 1.9204532571397587e-05
6 1.9208928842169143e-05
6 1.9218876884647516e-05
6 1.9224819602010837e-05
6 1.9242133676176607e-05
6 1.928185290084757e-05
6 1.9309779501865583e-05
6 1.9310712772839645e-05
6 1.931890821925914e-05
6 1.9321464896355157e-05
6 1.9327539597428395e-05
6 1.934084446730203e-05
6 1.9362854458920423e-05
6 1.9372769095640073e-05
6 1.9434296406281102e-05
6 1.9434472961169514e-05
7 2.157168423591046e-05
7 2.157602319999133e-05
7 2.1576501488303112e-05
7 2.1588107194020954e-05
7 2.1592616923565255e-05
7 2.163166269092051e-05
7 2.1635184852301918e-05
7 2.168558741375574e-05
7 2.1744133364527565e-05
7 2.1757076311207833e-05
7 2.1784190326103165e-05
7 2.180905316097071e-05
7 2.1836647613105404e-05
7 2.1843917177614917e-05
7 2.1847957647218943e-05
7 2.1851232127824647e-05
7 2.185705956116759e-05
7 2.1857603235875647e-05
7 2.1858073406940323e-05
7 2.1859865082356093e-05
7 2.1882109711517152e-05
7 2.188701216006666e-05
7 2.188762362738325e-05
7 2.1890280524456727e-05
7 2.1893242533385402e-05
7 2.189624153934012e-05
7 2.1896396920640444e-05
7 2.1898840798290793e-05
7 2.190304801622705e-05
7 2.1926836359453075e-05
7 2.196450996140128e-05
7 2.1970973767834316e-05
7 2.198537445749392e-05
7 2.199410535775532e-05
7 2.2015640144989478e-05
7 2.202911276255139e-05
7 2.2030963429305678e-05
7 2.203178102481766e-05
7 2.203283392583982e-05
7 2.203785627902765e-05
7 2.2045290187851464e-05
7 2.204925554958831e-05
7 2.2110747456054208e-05
7 2.211859294398677e-05
32 8.617422590970254e-05
33 8.802528507477897e-05
33 8.893334603047852e-05
35 9.409001646298572e-05
35 9.451632219140402e-05
36 9.690335879929872e-05
37 9.921499568439424e-05
40 0.00010603767301162782
50 0.0001324657330454398
50 0.00013252121662355004
50 0.00013317234841307867
53 0.00014006741432375075
53 0.00014093842882902872
54 0.00014359058455857106
54 0.00014363706649339058
56 0.00014805307003818547
57 0.0001483542806611545
57 0.00015014313094441277
57 0.00015026176712073708
57 0.00015085798264854986
57 0.00015152932021557676
58 0.00015278754265984874
59 0.00015560617273275258
59 0.0001557737526049785
59 0.0001562765482514741
59 0.00015659617032777898
60 0.00015765613257071436
60 0.00015823445108488325
60 0.0001587872212884898
60 0.0001589887597530192
61 0.00016166728415770984
61 0.00016176162506522613
62 0.0001631432609466733
62 0.0001632842112313183
62 0.00016336266363788739
62 0.00016385671003720632
62 0.0001645272955192452
62 0.0001648776772262548
63 0.00016521471108379017
63 0.00016650383974589606
64 0.00016855294405464583
64 0.00016873546783073177
64 0.00016900806356594922
64 0.00016917777321661995
64 0.00016944626719903253
65 0.00017131593163636116
65 0.00017262478931904355
65 0.00017269314283090812
65 0.000172868526335034
65 0.00017424140525434023
66 0.00017462464469229297
66 0.0001754588024600193
66 0.00017669752234559074
67 0.00017443695323812413
67 0.000176587128001565
67 0.00017756458334964057
67 0.00017783277259207476
67 0.00017812186743356147
67 0.0001783759286135683
67 0.00017863223538459516
67 0.0001790341277409143
68 0.00018041829795521988
68 0.00018054068364558595
68 0.00018056548074299906
69 0.00018248778555987505
69 0.00018270710394906043
69 0.0001830839594886339
69 0.0001843318128439268
70 0.00018422540693314364
70 0.00018515085823080405
70 0.0001863666582698985
70 0.0001864116110099241
71 0.00018789455606835545
71 0.00018800255770427606
71 0.0001882697036525443
71 0.00018885413280297382
72 0.0001898963796781175
72 0.0001900415818773212
72 0.00019026660818957566
72 0.00019072895618217278
73 0.00019122320631967106
73 0.00019290483875562407
73 0.00019322845281459012
73 0.00019398515083108233
74 0.0001919593806640315
74 0.00019426480037391537
74 0.0001952051332773279
74 0.0001953926349306382
74 0.00019541853724413865
74 0.00019623106424276662
75 0.00019759087486881952
75 0.0001977498132080031
75 0.00019811269531399615
75 0.00019843966597545617
75 0.0001984732131083307
75 0.00019914998007142481
76 0.00019999721351194114
77 0.00020285924746583697
77 0.00020338655978477656
77 0.00020509964313490648
77 0.00020695969751346406
78 0.0002055116892628544
79 0.0002055709997761423
79 0.00020951755347473018
80 0.00021091590087660757
81 0.0002124498881410786
82 0.00021535062955760112
84 0.00022100094443154792
84 0.00022133110796380853
84 0.00022227937734507725
86 0.0002260489709453548
87 0.00022825640062861674
89 0.00023363754156422562
90 0.0002373466863746921
91 0.00023655111829853307
92 0.00023636597701148898
92 0.00023986453485992843
92 0.00023999419494949241
93 0.00024309480244035365
101 0.00026222569871254766
101 0.0002623119572018962
101 0.00026381102257710124
101 0.00026384461631162966
101 0.0002640541765029843
103 0.00026869330665892815
105 0.00027520392506545204
107 0.00027259641943807607
107 0.00027777603348280803
108 0.0002800505457788336
110 0.00028726547300094243
111 0.0002886752756353162
112 0.0002922826025958794
112 0.00029370258920101937
113 0.00028912102869621043
113 0.00029451513173283717
113 0.00029516164980198783
114 0.00029809500583711124
117 0.00030457557664230456
117 0.00030483516661425846
119 0.0003088969977650602
120 0.0003120110924816988
121 0.00031411644513998805
125 0.0003241192687520058
126 0.0003251520764075191
127 0.0003279864516569271
128 0.00032714346758146715
128 0.000330784976256327
128 0.00033097481911504504
129 0.0003357718282272322
132 0.000342416535852957
132 0.00034377987383839997
133 0.00034478315049587285
133 0.00034604804732888094
136 0.0003525481859114408
139 0.0003593015926625388
139 0.0003605291983654762
140 0.0003629519261065081
141 0.0003657725294120771
142 0.0003663291781543887
143 0.00036458549576923253
143 0.0003719737431861923
143 0.00037217647936892666
143 0.0003731928419772374
144 0.0003716538884000357
145 0.0003748312899111367
147 0.0003782515335400759
147 0.000378866639207985
147 0.000381930138024839
148 0.000380772586504918
148 0.0003825171346985774
148 0.0003827209705420666
149 0.00038539238553712314
150 0.0003836592559808646
150 0.0003890631649817956
152 0.000393979574349847
155 0.0004043166187318553
158 0.00040744403946266726
162 0.00041858596775577246
162 0.0004195326715516697
163 0.00042098057501079
163 0.0004211988557859983
164 0.0004241126253831351
165 0.0004239532268945504
166 0.00042117388917976243
166 0.00042778424087912265
170 0.00043850622001805707
170 0.00044209715452026585
174 0.00044323704634256235
174 0.0004497102917625436
174 0.0004524485723501945
175 0.0004580125365615185
176 0.0004599029004228049
181 0.00046921845589649854
184 0.00047437897903465745
194 0.000500632393131801
203 0.0005275031781198523
211 0.0005469417556180557
211 0.0005516369864947008
213 0.0005540086337246849
219 0.0005639193389573608
220 0.0005706061578641063
221 0.0005754945759594754
224 0.0005792608160515664
224 0.0005801599404761496
231 0.0005948554054511757
235 0.0006105014536420649
239 0.0006221504800755764
240 0.0006251020681008113
241 0.0006255550301864042
241 0.0006287577268041823
242 0.0006311356945685909
243 0.0006265906795195965
246 0.0006376965888095137
248 0.0006421399412920593
248 0.000645827065346437
250 0.0006458251360366139
251 0.0006587150253697433
252 0.0006583642995949146
254 0.000657953710456114
254 0.0006596740027284728
254 0.0006612133580002819
257 0.0006659607402330773
257 0.0006688863784724318
258 0.0006688900964015223
259 0.0006728674306316641
261 0.0006762499658774061
261 0.0006799309082125674
261 0.0006833287747557267
262 0.0006772367896934182
263 0.0006867659318183318
263 0.0006874456874568809
264 0.0006921062270613389
265 0.0006876587935849621
267 0.0006959592939069231
267 0.0006964015967855956
267 0.0007012332596763197
269 0.0006995508581558259
273 0.000709504954314579
275 0.0007031512877358655
275 0.000711368250932859
276 0.0007189436608569767
277 0.0007222608259587336
277 0.0007261560081121474
282 0.0007337134707625482
285 0.0007445078938715732
285 0.0007467504631748824
285 0.000750628915951917
286 0.0007263766036961018
286 0.0007395055391304454
286 0.0007455101067665567
286 0.0007493624303985552
289 0.0007532886692249569
294 0.0007659977989321218
295 0.0007666861769768909
295 0.0007678190641616284
295 0.0007729170887154766
298 0.000772967120852937
300 0.0007822452363202616
301 0.0007819243309119781
302 0.0007838796179004317
303 0.0007876306236997337
304 0.0007907013674149533
306 0.0007996387319833769
306 0.0008015291980357014
307 0.0007970791926523645
311 0.0008176923355023819
313 0.00082352243227394
316 0.0008108186290480959
316 0.0008230103811433965
316 0.0008255775378881159
317 0.0008301009070357313
317 0.000833570940516833
319 0.0008384606001690751
322 0.0008453217764502994
327 0.0008529143503901184
331 0.000865201104673368
332 0.0008650632667984719
333 0.0008694944420603992
348 0.0008918993498385521
348 0.0009087275176470611
349 0.0009073789054669898
351 0.000919625096774433
358 0.0009367229779070129
365 0.0009526790080084023
374 0.0009787606312499086
387 0.0010430364905207312
400 0.001081566353951803
446 0.0011924721183577012
461 0.0012450560694267539
463 0.0012323899974895868
470 0.0012614627773279096
485 0.001288555020943056
490 0.0017889456603772877
506 0.0013477078953489207
506 0.0013561280595241463
507 0.0013461442384203452
521 0.0019111614502618115
539 0.0014695497812044877
544 0.0014486273155491672
547 0.0014287184427934185
547 0.0014491701834319786
555 0.001472703260942635
558 0.0014575801799999537
558 0.001482537754250357
563 0.001496469689274238
571 0.0014893079382715963
571 0.0015113976926600635
571 0.0015144971677019004
571 0.0022170973509608926
573 0.001529824626728473
588 0.0015631904032260223
588 0.001568574719047388
591 0.0015766895906904155
594 0.0015848767328519064
597 0.0015866724757282057
601 0.0016287296727273408
607 0.001616192702922117
608 0.0016095102532588533
615 0.0016532934545452744
623 0.0016540885456348792
627 0.0016620569962333765
629 0.0016616770730769632
630 0.0016940619092464288
634 0.0017296613540591559
643 0.0017179502291659137
645 0.001745932570680862
661 0.0017786593345796111
666 0.001798478237093601
669 0.0017719673718305654
670 0.002319891761648526
674 0.0017985936904276044
676 0.0018122019025342908
682 0.0018240933360435898
682 0.001824185335164995
690 0.0018291284483470164
699 0.0018661373822978348
699 0.0018916290514288275
703 0.0024468158157374296
705 0.0018975882446612047
707 0.001904099509240708
708 0.001895708303674863
709 0.0018747377632573126
716 0.0019154811220924806
722 0.0019145012228695213
724 0.0019174525692009807
728 0.0019401924330703835
742 0.0020069891431586185
744 0.00198162106823538
744 0.002008566167339114
754 0.0020324557698561656
755 0.002085905805389
759 0.0020246068665296713
762 0.0020309987116560995
762 0.002046236548254816
768 0.0020612978079810845
770 0.0020784806729166644
771 0.002062608825363714
778 0.0027354149035642983
782 0.00288382485245935
785 0.002106780256303016
789 0.002104197115384679
800 0.0021383848347629824
803 0.0021762447879464402
811 0.0021612856478151914
813 0.0021705391758250524
824 0.002207329877505765
828 0.0022377150298166764
830 0.002227065857143265
837 0.0022530657204304885
848 0.002313044928406372
861 0.0023355584975847717
864 0.002300683296392229
867 0.002363938583333571
874 0.002354540380710553
877 0.0023389273552942647
877 0.0023691331068882516
881 0.002393467542372609
897 0.002346621813031157
897 0.002375734446022704
907 0.0024767600261779957
908 0.0024410423793971344
930 0.0024665249299998136
932 0.002465182223880718
941 0.0025139863480518813
969 0.002631867093505694
975 0.0025915706135767745
975 0.002592567952879721
975 0.00265856404675343
979 0.0026053687409459177
979 0.0026545725948051756
993 0.0026199566798951798
1003 0.0026385285401069516
1021 0.0028103339206797476
1023 0.0027417099416657226
1038 0.003853863066666029
1053 0.0027711131820729656
1070 0.0039280731297929704
1082 0.0028500046947675397
1090 0.002936450413489552
1094 0.003012524169096035
1095 0.0029764607005987698
1096 0.002875466430232631
1096 0.004019322291666657
1119 0.0029951365457314043
1153 0.0030600480523083626
1157 0.003082868058641699
1160 0.004047314169753411
1164 0.003077790769230721
1174 0.003133331119121747
1176 0.004207915079871672
1181 0.003234770350157991
1194 0.0031800267403844654
1203 0.0032134242200649262
1207 0.004325656473683805
1212 0.0032355549264218627
1219 0.0033042921236741364
1219 0.0033473429739411084
1226 0.003283224519737148
1235 0.0033347461299993598
1253 0.0043167270132009015
1265 0.0033847750612243216
1275 0.0044952385694456455
1290 0.0034805451487898154
1292 0.003467678527776346
1293 0.003444096368056451
1302 0.003540199132866907
1307 0.0035162214961541867
1324 0.0034818562912280384
1324 0.0035286714982455786
1325 0.0036277321161967747
1327 0.003587023697509839
1330 0.0035583570999999435
1335 0.0035959061935483447
1347 0.004994722610714472
1357 0.0035722209261992532
1357 0.003639096715867152
1358 0.0037167415671643216
1365 0.0036019182481745833
1368 0.003669324857663161
1370 0.00368181996654278
1370 0.0036949779890110344
1373 0.003699087814124801
1382 0.0036962192846148084
1383 0.003660787382353197
1387 0.0036573779664179264
1417 0.003937991371901929
1419 0.0037838124226420044
1427 0.0037763566964978557
1437 0.0038289629195401896
1450 0.003909334934866334
1455 0.0050641378823528095
1461 0.00394547675000112
1470 0.005701612210743663
1504 0.004006690508064602
1507 0.004030885307692427
1508 0.004034777072032429
1519 0.005543511702040628
1524 0.005477011497872388
1534 0.0041101590445357114
1559 0.005738291311203389
1577 0.004219668258474473
1584 0.004149077029288762
1584 0.005788105211864413
1588 0.004359952044642361
1590 0.004245376747898375
1599 0.004406192761261105
1610 0.005622978540772703
1611 0.004259525172414052
1611 0.004307298090517166
1615 0.0042579370214597834
1618 0.004326660447368375
1641 0.00567940776855889
1642 0.004403803265217816
1642 0.0044539806384975055
1647 0.0043763660580355334
1657 0.005974898119999353
1680 0.004395888614349748
1680 0.004590467995515781
1688 0.00462865991891864
1690 0.004447067919642984
1699 0.004628861409090555
1711 0.004578837833331729
1715 0.004753288617511607
1744 0.004739520429292583
1779 0.004847245018958206
1794 0.004777945256038452
1803 0.006371591821782093
1806 0.0049793719073130795
1815 0.004864296292929139
1826 0.005015081951689989
1827 0.0048334973284314044
1827 0.004961612015075325
1829 0.005043973514562001
1831 0.004899125358585739
1838 0.006863513201007958
1846 0.006834739160804033
1865 0.005118066179103685
1867 0.005046584956044402
1867 0.005152261572139784
1887 0.005121814144999775
1890 0.00532743086387393
1949 0.007496043166665374
1957 0.006954557276042846
1958 0.005200162452631293
1967 0.007141396747368377
1967 0.007653807768041236
1973 0.00524835974074019
1979 0.005434982026314042
2010 0.007339440381215923
2013 0.005314818866310001
2016 0.0054646992608676235
2022 0.005379708112902717
2023 0.005426697850268093
2040 0.007135201403226318
2053 0.005502402878453039
2068 0.0055986609230767965
2072 0.005477534801104615
2075 0.005506699165745904
2078 0.005610244120218533
2082 0.005607277703297194
2085 0.005532271834253156
2088 0.005705586810055726
2089 0.00550680675274807
2090 0.0074191608965517635
2096 0.0056846297701151445
2098 0.005645799276243035
2107 0.005694160807909279
2113 0.005664745553070943
2127 0.005630980357954679
2141 0.0056883633273791985
2143 0.005627017067415799
2143 0.005706823639534868
2151 0.005746821063218381
2152 0.005848290407186766
2206 0.005804400005813787
2206 0.00600864820710085
2207 0.008244169599998574
2208 0.007958938142011577
2213 0.00604631004166732
2213 0.008083008488095834
2216 0.006075824116959039
2242 0.008263187375758096
2250 0.006021067850299855
2250 0.00612978258579829
2257 0.006105139487804797
2257 0.008269397455089865
2279 0.006192349230263186
2295 0.006205879459999532
2318 0.006351517404908691
2325 0.0062674546322601865
2371 0.008882409954199684
2376 0.006510754346404306
2424 0.006471469525640699
2432 0.008566250267973913
2449 0.0065374090197370775
2455 0.008493792486666697
2470 0.006524578381578968
2487 0.006969670233333337
2500 0.006674602884354105
2503 0.006661465748344165
2503 0.008677137053691528
2511 0.00903732854729682
2515 0.006798397534246452
2526 0.009418234700000123
2562 0.007061037216216237
2566 0.006833700229165037
2573 0.008992559220690383
2587 0.006893895847220814
2616 0.00715280761702107
2655 0.007332749719424572
2666 0.00966561314173173
2674 0.007487858294964406
2680 0.0071856533925922705
2688 0.0072551452463766345
2696 0.009321027085714003
2701 0.007391880056913793
2714 0.0073678420719427784
2716 0.007406544016129101
2719 0.01031515416788274
2722 0.0073685577883217165
2722 0.009778243882356086
2723 0.009786813841268706
2724 0.01066185233088244
2749 0.007285730271317646
2780 0.007496933782945803
2797 0.007492209704917543
2802 0.010452759421052338
2837 0.00755429975939917
2838 0.00751213348120442
2874 0.011332391198474621
2887 0.010358235465116572
2925 0.007884058966667596
2932 0.008205251234694132
2948 0.010336234087302745
2950 0.007940455354331088
2974 0.010674294968001504
2988 0.010683405543103135
2994 0.008353333366070106
2996 0.007873363690477288
2996 0.010281778258062682
3012 0.008218888741936554
3013 0.008499768854838224
3067 0.010775467213115005
3073 0.010902863016393219
3104 0.012636412773194782
3111 0.01090292088135609
3120 0.008580709333333717
3134 0.008573142491072565
3175 0.011549227008473783
3181 0.008581090398305055
3187 0.008853208661016762
3202 0.012049702666668228
3225 0.011790464587719802
3245 0.011911865796458134
3257 0.00887006736521723
3262 0.008913658286954892
3263 0.008896471052631864
3272 0.011829898637168186
3284 0.008974195783018368
3285 0.009029400884956035
3285 0.012281408183673473
3332 0.011442380920354694
3334 0.011619079666666877
3347 0.008836718166667387
3370 0.009149660634615241
3389 0.009206947302751973
3399 0.011995678146788234
3414 0.012606156436363977
3446 0.01225164976415084
3457 0.00930089299082448
3504 0.012883853616823837
3514 0.009395358849055627
3516 0.01256363603773723
3519 0.009624737121495927
3530 0.012754493745283254
3536 0.00973158414953233
3543 0.013231109344086622
3559 0.009507874552381
3559 0.009650629461538504
3576 0.009909146000000119
3585 0.009862722096774862
3606 0.012636238079207402
3625 0.010057358913977086
3636 0.013065630792079102
3658 0.009894624932691989
3679 0.01327797413999999
3680 0.013598576372549043
3680 0.01465198023711332
3684 0.012862840264706871
3693 0.010189812509804653
3696 0.010118135959594602
3747 0.013360718919190072
3773 0.013651020833333366
3777 0.01403896592929377
3778 0.010362796826530886
3778 0.013362842459999911
3788 0.010450802821782162
3791 0.013257186886596217
3824 0.01021128779381461
3829 0.010594951869050209
3833 0.010303125842105038
3836 0.01032143884090786
3840 0.010652250462367046
3887 0.013811594958763204
3888 0.015309415197674476
3896 0.01047892898901137
3901 0.014290315386363968
3936 0.011032116389611405
3948 0.010713725907215135
3955 0.010729356414893625
3957 0.01528607645833239
3971 0.014791269531249837
3973 0.010634308612903175
3973 0.010701521244680814
4000 0.010901073652632633
4010 0.010996905358695285
4023 0.015044918546511438
4032 0.01125102341935357
4038 0.01486984543010802
4043 0.011301225934783178
4050 0.015089502260868947
4072 0.014069435304347845
4075 0.010880741307695266
4079 0.0159444203478261
4104 0.01561739548888852
4135 0.014953375477272844
4146 0.015035475795454318
4157 0.011534712067415614
4158 0.015407424168675235
4181 0.011181490755553922
4185 0.011931745314606317
4189 0.015276397011495644
4198 0.011238316800006486
4202 0.015204169911111265
4228 0.014908272688887475
4245 0.01610603108045896
4258 0.011222879662920548
4259 0.01676925504878048
4264 0.011371834793101929
4284 0.011324062965909609
4298 0.017174615744186786
4333 0.011324481102269407
4341 0.01554633432558147
4384 0.012232469600000349
4384 0.017272137949999954
4390 0.015668727941176745
4394 0.01202141884210493
4452 0.015547436035715819
4464 0.015696875536582618
4478 0.012071017833332712
4496 0.01584953292682998
4504 0.016041380585366413
4512 0.016958710901234762
4522 0.012496098716050843
4549 0.01686820378313254
4549 0.01823858502739715
4580 0.01605186203750062
4584 0.012530931275003354
4590 0.015975192831324668
4604 0.012881452616440275
4611 0.01737229885185115
4611 0.01858571550617314
4629 0.018106280588234824
4665 0.016605604649999606
4665 0.01739576846753241
4678 0.01806478902531694
4688 0.01316284200000261
4696 0.013124240647887515
4705 0.01266000398630121
4708 0.01749695040506245
4715 0.016956631848102425
4763 0.01301649891025674
4776 0.017055875012657377
4791 0.013362513897435363
4813 0.013041052532467302
4831 0.01818012280519339
4869 0.013369366171054472
4896 0.013168169350649397
4910 0.01854583882894526
4914 0.01828444568421205
4918 0.017176803776314312
4932 0.013468441823529406
4932 0.019071578499999874
4981 0.01896993101369567
4982 0.013838036693333227
5003 0.01981449940844836
5011 0.013892193175675862
5063 0.013678809202704117
5095 0.013944587408449043
5115 0.018492667733333405
5125 0.01897434484615395
5139 0.01862383336986121
5196 0.019433731140845137
5202 0.018520194444444096
5229 0.019088726463768337
5243 0.01816976116901489
5259 0.021751667257143077
5264 0.01883735921126838
5279 0.018912024661971883
5290 0.02188415658571411
5334 0.019496433000000892
5346 0.014720619600001327
5347 0.018955033342857672
5360 0.018856064242857584
5380 0.022605716260869817
5398 0.01448282873437473
5398 0.014584724158730241
5412 0.020370439057969997
5432 0.01956761098550595
5456 0.02152845113793111
5503 0.019546022044118122
5511 0.01997008461764714
5556 0.02041017847761256
5576 0.019677708999997396
5587 0.015381394067796495
5587 0.01565270346153806
5598 0.019904447746268632
5600 0.02164968788135471
5602 0.02120463689551876
5650 0.02095956762121211
5650 0.021386732409090795
5665 0.021307043584615187
5704 0.01629817337096949
5743 0.021078740415385676
5779 0.016051778784613956
5781 0.021035885861539327
5814 0.02103889585483849
5892 0.023403802142860895
5919 0.022870877619048147
5941 0.020805806857140396
5942 0.022258813966669778
6010 0.021071979822580265
6014 0.021484660931034436
6014 0.0238443923636364
6037 0.021794995561404414
6071 0.02241062038888757
6071 0.022772847655738906
6088 0.022950009524588748
6126 0.02141562562295054
6128 0.022856364550000306
6135 0.022230154900000087
6148 0.024380118413787465
6157 0.022384127912280536
6172 0.01734931660000072
6213 0.01657095911475403
6236 0.0232204680833334
6236 0.02335596241666667
6244 0.022209961033334006
6251 0.016996959033897613
6255 0.02181042231666434
6257 0.022465893716666113
6261 0.022750788654545058
6289 0.023864134881355616
6301 0.017977600220341478
6327 0.025011828268292766
6327 0.026199686593220358
6338 0.022668194237288077
6338 0.02419697711666687
6387 0.026029715377358206
6408 0.022508282327586483
6460 0.024562231017544116
6470 0.01783495187930839
6478 0.025273580350877137
6484 0.023392557719298088
6488 0.025947050081633595
6493 0.02323407618965724
6517 0.02346261628070136
6519 0.023567597228070492
6528 0.024356523857143052
6529 0.02495815264285639
6556 0.023860450280701342
6568 0.02585663440815867
6584 0.023954837411763515
6603 0.02387100146428724
6607 0.024036578703707526
6632 0.026489390571429183
6634 0.02303495691228114
6642 0.025908711267855926
6646 0.02643035207547537
6675 0.01841187719642764
6679 0.01840818605357164
6740 0.02417509389090914
6740 0.024604181090909286
6776 0.024145460600001136
6779 0.024542915127273867
6854 0.024153805537037196
6860 0.018753520372547315
6885 0.018899118703704636
6924 0.024862990018518275
6925 0.02503397377777756
6929 0.025201835865384596
6930 0.026327491085108713
7030 0.024724504018866007
7036 0.02830806677358485
7072 0.02706351121153607
7140 0.019571233980769057
7144 0.027604176549023324
7197 0.02024375003845937
7202 0.027810162666666995
7219 0.020272364450983217
7222 0.02640546074999697
7227 0.027860604134619285
7232 0.026065801836736277
7281 0.025931775372548177
7287 0.02876787090196043
7295 0.02710430552941248
7296 0.0261061102352956
7298 0.020057584137253635
7303 0.02623067647058863
7337 0.027431062137254977
7337 0.02877323806122457
7385 0.025732941039217506
7400 0.026623072460001822
7404 0.027972170060000395
7409 0.026668894627451405
7409 0.03197074910638297
7521 0.02729432306122471
7540 0.027475435659090698
7574 0.027343124224491165
7589 0.028237737833333536
7611 0.0277359722666669
7618 0.026709363142861185
7666 0.02783812765217481
7666 0.02888277373469321
7683 0.028057907104166446
7697 0.028238825673469716
7706 0.02996649906521815
7746 0.029502592958333535
7829 0.029508379446807724
7840 0.028206092958333356
7847 0.021279641600000333
7938 0.021850330702131653
7939 0.028466723446808343
7993 0.02882302829787482
8072 0.029045602260869493
8080 0.029217423847824095
8100 0.030323069717389257
8159 0.023082103217391917
8165 0.0307733474878022
8175 0.03473407700000046
8203 0.03062004351110722
8261 0.022850364800000498
8295 0.022802569097562096
8376 0.029506011155554766
8456 0.03337944699999843
8473 0.029847953727273013
8530 0.03354917544185736
8572 0.023518834374997865
8642 0.03956740023255799
8650 0.0311549245813944
8671 0.03483067730769198
8726 0.03236575195348892
8753 0.032191189953487624
8857 0.034306778714284836
8929 0.03292853560975642
9001 0.03689953236111165
9003 0.033865312923080926
9015 0.03556630594736912
9038 0.034557222560972996
9053 0.032593440951221
9068 0.034517784560975776
9248 0.03336842199999815
9253 0.02575060839999708
9330 0.03371631777500141
9362 0.03306043760000179
9386 0.03541532602499977
9410 0.03469953642500094
9472 0.035061505150001435
9475 0.03337237389473744
9543 0.03364690923077063
9743 0.03623161791428597
9743 0.038503244368421286
9840 0.03930736184210185
9977 0.03659995138889056
10005 0.03619456183783796
10149 0.036005596756758004
10205 0.03762722382856753
10284 0.038391477944444655
10317 0.03916189588888999
10348 0.039545189911763146
10531 0.037963383314283713
10575 0.03840096668571472
11031 0.042295344323530146
12421 0.049007619206896155
12591 0.04473599856666605


==> anc/minimal_multiply_benchmarks.dat <==
16 5.481831373183731e-05
17 5.666076863746056e-05
17 5.689555164774047e-05
17 5.707689440775955e-05
17 5.707784465808785e-05
17 5.723890251696679e-05
17 5.7349974958905597e-05
18 5.733736321484651e-05
18 5.7408199871289444e-05
18 5.7596990439406145e-05
18 5.760723452448118e-05
18 5.7858441255950955e-05
18 5.8106784710801915e-05
18 5.8184749206059236e-05
18 5.832329286002085e-05
18 5.874990260668618e-05
120 0.00015555144415892787
120 0.00015822174845953583
121 0.0001533515726329575
121 0.0001544067602802658
121 0.0001568479687492814
121 0.0001585884577217255
121 0.00015885984042731137
121 0.00016216390746844864
124 0.00015819611946668732
124 0.00016501548108072375
125 0.00015852808780226991
125 0.00015959729568907794
125 0.0001612723932415368
125 0.00016335532259225183
125 0.0001640684520702475
125 0.0001674062205961884
179 0.00029969296777382484
183 0.0003023858551675971
183 0.0003060339592087616
187 0.00030572699586866865
234 0.00018906483832709054
234 0.0001948290631849658
235 0.0001887285126661649
235 0.00019095164198164812
235 0.000191668759698628
235 0.00019572548748078087
235 0.0001958411180424528
235 0.00019885670877699458
251 0.00022033359899735285
251 0.00023078887288534774
252 0.00022120841858237246
252 0.0002221143069669852
252 0.00022355988650155448
252 0.00023024281529114777
252 0.00023092334935230767
252 0.00023333993839713004
258 0.0002289388174901337
258 0.00023454555711436138
259 0.00022688876816007219
259 0.00022915759679265594
259 0.00023267172994298672
259 0.00023611510440366953
259 0.00023691639342250472
259 0.00023692008287273683
293 0.0003497741497431747
293 0.00035364852262085043
297 0.0003537402208846545
297 0.0003588637228962781
310 0.00040587429148344206
310 0.0004083929256575416
312 0.0004089760638475844
314 0.0004025529474128849
314 0.00041360683205417676
317 0.0004108929233018771
317 0.00041775086897278147
321 0.0004101689235341807
321 0.000415078035915403
329 0.0004647842362692304
329 0.0004744107703900474
336 0.00047329113648749007
336 0.0004742170440552377
346 0.0005703235141486509
353 0.0005610384754790034
353 0.0006042239135716576
360 0.0005719486628921892
391 0.00037663256013871813
391 0.0003815321079457662
392 0.0003746548802681692
392 0.000375967791827924
392 0.00038134816053677105
392 0.00038436957349298874
392 0.00038983792252259014
392 0.0003914773616019043
419 0.00040414653306004606
419 0.0004120148721303093
420 0.0004038509465766561
420 0.00040854544515755514
420 0.0004137501945743772
420 0.0004137762274247075
420 0.0004152627238041306
420 0.00041594840591603497
436 0.00042077097398755765
436 0.00043402513816793233
437 0.0004209243446179011
437 0.0004237654746937543
437 0.00043180193344074467
437 0.0004347994617069663
437 0.0004362706106918791
437 0.00043834630974544825
450 0.0005943004875930213
450 0.0006046131223830934
454 0.0005941457567244621
454 0.0005945503366147722
466 0.00047602718154128213
466 0.0007363463205386633
467 0.000478950794421724
467 0.00048299171618742447
467 0.0004862859740526834
467 0.0004868629806739256
467 0.0004902646183650645
467 0.0005013662098692246
469 0.000662333347077941
469 0.0006671430823531679
478 0.0006219565097531179
478 0.0006265856184720441
482 0.0006252975426350423
482 0.0006319641556001473
486 0.0007291662040190757
486 0.0007517809267489794
493 0.0007217095983545897
493 0.0007433708333339293
495 0.0006514883718060696
495 0.0006556480376975748
497 0.0006813753854992357
497 0.000699508259071254
499 0.0006404270452703498
499 0.0009417993094141888
514 0.0006943680306570977
514 0.0007191909560280865
514 0.0007640973099419839
514 0.0007778700212097465
521 0.0007508728251182939
521 0.0007640051774436531
525 0.0006698772168152772
525 0.0006876795614909665
529 0.0006729045493052866
529 0.0009038815620593026
531 0.0007788658422733949
531 0.0007891281891907588
538 0.0007822346546467029
538 0.000789930957034343
544 0.000733543338734497
544 0.0007368170039034291
561 0.0008157327312312413
561 0.0008313217751053496
568 0.0008097350608827836
568 0.0008144480809399626
626 0.0008902427114499444
654 0.0009257438272342595
654 0.0009326491064285732
671 0.0009720024289909423
671 0.0009745594713382714
682 0.0009675231838164118
699 0.0009941284301510965
699 0.0013165649376269553
701 0.0009997925670464012
701 0.0010202714969486906
716 0.0010142385734827459
729 0.0010160197257183012
729 0.0010385651706551011
746 0.0010548246227344894
746 0.0010582672749736564
776 0.0010774018495073932
866 0.0008115286599125049
866 0.0010498240932684305
867 0.0007851663615992184
867 0.0007881036522819736
867 0.0008056478835126911
867 0.0008082954855074956
867 0.0008127741596709681
867 0.0011291286243471919
925 0.0010228173707011268
925 0.0010573360117642882
929 0.001055256410316071
929 0.0010589074817173524
944 0.0011091939736842863
944 0.0011433005259974263
961 0.0012271145335834583
961 0.0012308488834354581
964 0.0009288869060983123
964 0.0013106122446567639
965 0.0009031354429374771
965 0.000912763296380171
965 0.0009156743585099353
965 0.0009215952688671309
965 0.0009307594537815633
965 0.0009344462449925348
968 0.0012195017428574186
968 0.0012414105079793496
1003 0.0009596744723046722
1003 0.000961776174212764
1004 0.0009521773313672554
1004 0.0009651734350384128
1004 0.0009653486825705582
1004 0.0009693538207024983
1004 0.0009717350206898485
1004 0.0009720363518882707
1023 0.0011364349151157312
1023 0.0011982146540731801
1027 0.0011216638325643336
1027 0.0011585499684943698
1042 0.001239465163545527
1042 0.001589975955828378
1059 0.0013091176666680997
1059 0.0013300988178060248
1062 0.001167521356375727
1062 0.0011870153597122845
1066 0.0011923541262030758
1066 0.0011966063426491974
1066 0.0012964117244597942
1066 0.0013360492839331196
1081 0.0012572750512821365
1081 0.0012640093655188044
1098 0.0013874922410842651
1098 0.0020752759873940417
1101 0.0014298340491992235
1101 0.0014556033177301523
1105 0.0013606169062979417
1105 0.0013768822202638769
1129 0.0014335465760690396
1129 0.0015003920076113431
1143 0.0010913134703084881
1143 0.0015434019504109147
1144 0.0011048522881337989
1144 0.0011098133430495092
1144 0.0011138630590486185
1144 0.0014809879200471635
1144 0.0015247102052907571
1144 0.0015730772985645288
1146 0.0014856709860681582
1146 0.0020784605241564186
1176 0.00150986083004283
1176 0.0015186020960963429
1199 0.001543326632811759
1199 0.002298372425758199
1202 0.0013521473272209556
1202 0.0019444154025060993
1206 0.0020029341317843127
1206 0.002087650045265633
1221 0.0014402800147925497
1221 0.0014733684017593349
1227 0.0015525590440675086
1227 0.0015699670061740296
1238 0.001527781300499628
1238 0.0020682475586303256
1238 0.0020809589722666664
1238 0.002276870039123866
1244 0.0015517860974849976
1244 0.0015579935704696695
1245 0.0015586079875772464
1245 0.002131668407036002
1266 0.0015866772523646993
1266 0.0021619548806226427
1274 0.001571411889982545
1274 0.0021750307571902507
1283 0.001592575706895665
1283 0.0016700881147005274
1313 0.0016233372715466275
1313 0.0023326370847437912
1378 0.0017261578779081104
1378 0.001774026557768933
1406 0.0017067297057765441
1406 0.00173986040429258
1423 0.0017533807486602394
1423 0.0018459622452091787
1431 0.002740470436325348
1453 0.001833271684684913
1453 0.001860536707270884
1529 0.002059310861770418
1529 0.0021124445480349197
1538 0.00031655458314030474
1538 0.000335455001799315
1539 0.0003212031545016341
1539 0.00032168456817616576
1539 0.0003218790386462999
1539 0.0003334933085556459
1539 0.00033629041287865324
1539 0.00033960121294309933
1540 0.00032164665383301814
1540 0.0003306950198327218
1541 0.0003244664932294648
1541 0.000325148399025161
1541 0.00033071081499448814
1541 0.0003341338525243282
1541 0.00033960686537762156
1541 0.00034053744360578716
1560 0.0014200176129514864
1560 0.0014222424175327594
1561 0.0014031197210001044
1561 0.001406568588482994
1561 0.0014167020014232805
1561 0.0014267911852381943
1561 0.0014473661489660117
1561 0.0014527111904762808
1568 0.0021285580132167415
1568 0.003030352288420892
1584 0.0014658723352948253
1584 0.0020231680560346345
1585 0.0014304247248269316
1585 0.0014554587106450857
1585 0.0014634053298509773
1585 0.0014657767801195
1585 0.0014765281049571822
1585 0.0019815033104478843
1597 0.0005662670796903993
1597 0.0005959510441429317
1599 0.0005742794595266299
1599 0.0005796574734990715
1601 0.0005660786113201184
1601 0.0008202249663739251
1603 0.0005817327685353491
1603 0.0005824465381167543
1616 0.0006333383728098777
1616 0.000648557435987685
1618 0.0006437748101915853
1618 0.0009217806151247336
1619 0.001654633274377803
1619 0.001731431119791793
1623 0.0016775915478734033
1623 0.001698890628379726
1627 0.0021459964549542126
1633 0.0007194243727421491
1633 0.000728722871652882
1635 0.0007421901614111167
1635 0.000750006810684176
1638 0.0018243645212576594
1638 0.001842831705009033
1640 0.0007315581746277597
1640 0.0007349418791550876
1642 0.0007358749931512291
1642 0.0007436552068086596
1643 0.001689039714784762
1643 0.0022909886426059505
1647 0.0014895367333319985
1647 0.001527137824121042
1647 0.0016797613544553057
1647 0.0017321488445224626
1648 0.0014970548085753695
1648 0.0015083292337857413
1648 0.0015189804265405454
1648 0.001539193784430539
1648 0.0020880650367410282
1648 0.0021399296163127648
1655 0.0019231763577050945
1655 0.001930151603734528
1662 0.0018624331534300128
1662 0.0018886222655375112
1662 0.0018897913444885762
1662 0.001981099424743033
1666 0.002169263489751678
1666 0.0022530440271482884
1679 0.001956461418603706
1679 0.00198530453620435
1686 0.0019348489597696826
1686 0.001976390579798273
1695 0.0009844577988451157
1697 0.00093808242029008
1697 0.0009578971753452708
1699 0.0012929794458194294
1705 0.0022606044285720423
1706 0.001818923911189092
1706 0.0018276641981664389
1708 0.0023129161620949346
1708 0.0024077224665018716
1710 0.0018211931637768391
1710 0.002598903874531451
1725 0.0018709374646272865
1725 0.0019524413267316338
1732 0.00027156016471692094
1732 0.0002804001804531752
1733 0.0002658362261869872
1733 0.0002663647311291499
1733 0.00027307284007984875
1733 0.00028012821084909864
1733 0.00028092414515196623
1733 0.00028269098990202737
1742 0.001969676221783134
1742 0.0020148700905345063
1749 0.002023602896206843
1749 0.0020347340595232963
1773 0.0008984802910997622
1773 0.0012144300374174006
1775 0.0008939607549870431
1775 0.0009045927621315638
1791 0.00047119582449725735
1791 0.00048129892490756835
1792 0.0016890188716666898
1792 0.001690557052992008
1793 0.0016412843283580233
1793 0.0016522216368635935
1793 0.001672776221093853
1793 0.0016988258123886032
1793 0.001709619974578453
1793 0.0017365225205753102
1795 0.00047375820437135866
1795 0.0004816026153428459
1795 0.0020610658866255104
1795 0.0021837617299590895
1801 0.0009221566310775075
1801 0.0009259985526297894
1803 0.0009203360612654028
1803 0.0009357933635475259
1806 0.002417971416869214
1806 0.0031775883317642613
1810 0.0005606268705119882
1810 0.0005811749438715475
1818 0.0009371200347596815
1818 0.0009435426663382112
1819 0.002102313149472665
1819 0.0021802685882351745
1820 0.0009514352152778533
1820 0.0009612645686859931
1823 0.0020810085011426127
1823 0.00214876233698093
1827 0.0006478206741330349
1827 0.0006491056468847207
1834 0.0006579125540246327
1834 0.0008516684601219007
1840 0.002150232116972371
1840 0.0022020655888083866
1845 0.0024405259218315714
1845 0.0032504996122446933
1847 0.002185798732609511
1847 0.0022292091553601347
1848 0.0009996444233671123
1848 0.001021311229423038
1850 0.0010017965808128272
1850 0.0010122140256685578
1851 0.001955197003888268
1851 0.0019696226626503273
1852 0.000773851794702189
1855 0.0019213956926256888
1855 0.002516863891128746
1864 0.002157335771057616
1864 0.0022048154471366365
1870 0.0020166101887547287
1870 0.0020970591118016487
1870 0.0021737224307696455
1870 0.002223040059224319
1882 0.0021510232877683714
1882 0.0022106511225966886
1887 0.0022322291528339283
1887 0.0030087795377600163
1889 0.0008516016080939121
1889 0.000865604905030978
1891 0.0008395039543901274
1891 0.000853801015357704
1894 0.0021594776000013124
1894 0.002161505038876222
1894 0.002162515947003935
1894 0.002233811435954276
1910 0.002269575736111438
1910 0.003083574769607102
1925 0.00030970372350838736
1925 0.00032037574695947303
1926 0.0003088616651775947
1926 0.0003105026775244268
1926 0.00031470977755788574
1926 0.00032043567978468074
1926 0.0003220108318703616
1926 0.00032664977009920374
1927 0.0022472361724136664
1927 0.002283026302014072
1957 0.0022922496090237395
1957 0.0031996545530474443
1967 0.0008228803511905156
1967 0.0008263204673367464
1984 0.0005582387173773785
1984 0.0005604629931120724
1985 0.0025710173035697168
1988 0.0005630012947190595
1988 0.0005709023673715226
1995 0.0008349617716271673
1995 0.0008696592245641702
2003 0.0006296173909573276
2003 0.0006560752910195646
2012 0.0008659077365648009
2012 0.0008811097558140121
2020 0.0007215477191357955
2020 0.0007287666462238932
2027 0.0007118247388731607
2027 0.0007287018361026593
2027 0.0031594629785201053
2027 0.0032502951847564973
2042 0.0008937068732929163
2042 0.0009131107074559935
2045 0.0008448570763230115
2045 0.001331402722558334
2055 0.0023698444800924925
2055 0.0032051741394802206
2067 0.0019669288803425954
2067 0.001992376540117444
2068 0.0019499245428006248
2068 0.0019547180040327995
2068 0.001973652851406892
2068 0.0020195780207847703
2068 0.0026205278366931806
2068 0.0030391173630700897
2072 0.002423443975935679
2072 0.002430140756499456
2074 0.0012893016270374045
2078 0.0019261798035030205
2078 0.0019344128078430725
2079 0.0019632831862728766
2079 0.001976461249999737
2079 0.001979921129104029
2079 0.0019869885183665275
2079 0.002046040302967043
2079 0.002791995955556678
2082 0.0009399432852822803
2082 0.0012502962755946462
2084 0.0009196482825655403
2084 0.000982929985207138
2102 0.002474888699481573
2102 0.002483710219696788
2103 0.0014839271881370779
2103 0.002050478785196244
2105 0.0014753452113326544
2105 0.002009504256489024
2125 0.0037180663954167067
2125 0.003961683262711328
2126 0.0029586567024605217
2126 0.00312814895539946
2130 0.002248841656179838
2130 0.0023005373951194797
2137 0.0022502544179778187
2137 0.0024031622305917618
2141 0.002253762306359258
2141 0.0023230366843333132
2145 0.003092985259169368
2145 0.00323522130690599
2149 0.0028664797091987877
2149 0.003602040193547594
2156 0.0023363739649125137
2156 0.0024040527018773356
2160 0.0008755250568592054
2160 0.0008864984341998034
2162 0.0025222983962271185
2162 0.0025476718527907135
2169 0.0024468589166683143
2169 0.002452485058968021
2173 0.002521574584906249
2173 0.00387504342469033
2180 0.0033014674314702616
2180 0.0038002444373380472
2188 0.0009108813362085172
2188 0.0009542396723446742
2201 0.00153315198713628
2201 0.0015740368787857059
2203 0.00156855834840818
2203 0.002102563587498407
2205 0.0009231228924417959
2205 0.0009449973894323651
2212 0.0028182160376187407
2212 0.003990260481159847
2223 0.0028735168161292237
2223 0.0040880680155767285
2235 0.000989640053190437
2235 0.0009997162356556637
2240 0.001607453665043082
2240 0.002081930878399089
2242 0.0016116191980395744
2242 0.001619425908227387
2247 0.0029344494022677963
2247 0.004057247423077115
2262 0.0028187971867819684
2262 0.0028850378579518706
2286 0.0028644790567180062
2286 0.004271427767909073
2297 0.0013530364257580672
2297 0.001358410878084625
2302 0.0027531573684173413
2302 0.0037270058764716277
2310 0.00286467065317958
2310 0.004103827305231963
2313 0.002710254191490797
2313 0.0036336265421054673
2330 0.0027667035950424317
2330 0.003573774698367987
2336 0.0002534914229135783
2336 0.00026297122896014536
2337 0.00025400995068441436
2337 0.0002573641274737141
2337 0.00026040819062548594
2337 0.0002633811430965483
2337 0.0002649720694601817
2337 0.000269317142490689
2341 0.002719353221910972
2341 0.0027618578575352207
2347 0.002689710336900033
2347 0.002802619645603517
2349 0.00293662069911348
2349 0.003998770554545586
2357 0.002918960216867705
2357 0.0030056555606063112
2358 0.0027428078853339076
2358 0.0027445728715097097
2377 0.0027704959667636
2377 0.003915591769939378
2380 0.00173759134586221
2380 0.001741599295052979
2382 0.0017278076482152675
2382 0.002992388640562689
2388 0.0026875676531166537
2388 0.0028433791404973347
2395 0.00043838015584255104
2395 0.0004515157007958199
2395 0.0014212997340111954
2395 0.0014555326720574325
2399 0.0004495259470341437
2399 0.000452912805876278
2402 0.002987842767370026
2402 0.003036414391436771
2414 0.0005492043581646409
2414 0.0005521574168105501
2425 0.002234702544053852
2425 0.0028211343621070517
2426 0.0021109920000071726
2426 0.002168211995769456
2426 0.0021934429238085395
2426 0.0022260179113912652
2426 0.0028788558230295838
2426 0.0029293895083513533
2426 0.0030629886928101925
2426 0.0031310159559302135
2431 0.0006029321402401588
2431 0.0006150578941811298
2434 0.0015024667984969136
2434 0.0015187852771997475
2438 0.0006070707128380285
2438 0.0006134359987220014
2451 0.0007176853841983551
2455 0.0030790802132136456
2455 0.0031148358607602684
2456 0.0007114561974560006
2456 0.000715607645657087
2484 0.0024859822030876555
2484 0.00323357989537829
2485 0.0007779437671012677
2485 0.0007914593234811439
2488 0.002407466251852496
2488 0.0025379408446621833
2489 0.0031836080959749854
2489 0.00321442734935819
2490 0.0014556871637689314
2490 0.001478044628205108
2493 0.0007975660211507308
2493 0.0007996586290590587
2494 0.003139403447621481
2494 0.004303728289900575
2495 0.0007987633583206113
2495 0.0007997417018121383
2503 0.0025760219740260924
2503 0.003751996754148314
2520 0.0027521164797843505
2520 0.0028726065046168095
2527 0.002752669326223607
2527 0.0027867643433244467
2571 0.0007800043341392222
2571 0.0008020333605071924
2574 0.0016193923541327284
2574 0.0016399894936472874
2588 0.0015258499891974177
2588 0.0015335944969041664
2599 0.000800099257094597
2599 0.0008249104715243171
2602 0.002215968636759493
2602 0.0022247723528135356
2604 0.002188635079205754
2604 0.0029038332254475003
2616 0.0008224579588331999
2616 0.0008252079157446762
2624 0.003478607363958888
2626 0.0022609613788210268
2626 0.00303457148283497
2627 0.0016363366993671427
2627 0.002067312509554984
2628 0.00218958818398421
2628 0.0030348806890944757
2632 0.003279621533759337
2632 0.003334076202749205
2634 0.004348148073332633
2634 0.0043577770606064
2643 0.0033138105214521847
2643 0.005029347450479886
2646 0.0008512556118674795
2646 0.0008611077392938645
2648 0.0036979714405618266
2648 0.005198461370627383
2660 0.0029041422346039237
2660 0.002963650297935499
2672 0.0047382492394378644
2688 0.0030416346715115825
2688 0.004256152714697433
2689 0.002265907287356828
2689 0.0022666446298835216
2691 0.002271395924313059
2691 0.002283632962790738
2705 0.003020388597668561
2705 0.003943713923975575
2711 0.004949245529410425
2711 0.005124426334560685
2730 0.0033202583861383656
2730 0.0034631342291664424
2735 0.0029349724939393266
2735 0.0031559209966752653
2735 0.0037140392563182537
2735 0.005038639410644855
2741 0.0034301962199992887
2741 0.004508450750001487
2767 0.0017262870510562618
2767 0.0024095022620343647
2769 0.003456102549151152
2769 0.0034674232183103276
2775 0.0026368127542375623
2775 0.003612195658287883
2776 0.0025392432626259996
2776 0.0025573546151912226
2776 0.002594019108189567
2776 0.002596765495574866
2776 0.0035983545621296226
2776 0.0036850443018898323
2780 0.0034014279433328435
2780 0.004927262003436947
2796 0.0020749266701257877
2796 0.0027608002971319934
2798 0.0037329203992539782
2820 0.0021428484285720725
2820 0.0027948639825698916
2834 0.0024216642391310973
2834 0.0025077655923241788
2834 0.0028630373439345325
2834 0.0029629735460145966
2836 0.0024115474937351756
2836 0.0032276809543252062
2838 0.0037920268924409584
2838 0.004033616612421614
2853 0.002978211531846717
2853 0.003019367834317577
2856 0.003755515280303066
2856 0.0038479055814809307
2870 0.003210866603830946
2870 0.004383153692052754
2877 0.0031724702492288786
2877 0.0032276731910845773
2880 0.003777215606870146
2880 0.0038915988235285735
2883 0.0021562180528640496
2883 0.0021580334956698747
2901 0.0012938457710526157
2901 0.0013364676285282187
2909 0.0035094836811611976
2909 0.004954093456790118
2920 0.0049388414895115106
2920 0.005158502182455761
2943 0.003939923270835758
2943 0.005455331061945715
2948 0.0027214819946947805
2948 0.003667611802778165
2949 0.0027401359164342088
2949 0.0027585427435899406
2949 0.002770862790960594
2949 0.0029113075578033895
2949 0.0037259568444435822
2949 0.0038809749171264856
2989 0.0029544702264579356
2989 0.003268149336152179
2990 0.0036420274260563754
2990 0.005394201680610162
2999 0.0014105157329283825
2999 0.0014246174585887596
3007 0.004112420749216228
3007 0.004263793873753039
3010 0.0032697963165458977
3010 0.00486390130392355
3011 0.003070258954544989
3011 0.004383889947039498
3013 0.002922193845161211
3013 0.00295346427964065
3026 0.00438346362662313
3026 0.004613699485803272
3028 0.0023378807281309155
3028 0.0023995647175921527
3038 0.0014535545084742195
3038 0.001939821532071267
3038 0.003444791907215538
3038 0.004767498006849377
3043 0.0045095581933334945
3043 0.004686902006919903
3050 0.0034079326517242187
3050 0.004589120070515553
3053 0.002897331074498497
3053 0.004281500851631253
3054 0.002821400849581454
3054 0.0029017290968703364
3054 0.002906920096319077
3054 0.0030384331954027514
3054 0.0038124869879880294
3054 0.003845192800568538
3055 0.0033884230522391538
3055 0.0033997440836223978
3076 0.0023009010244443573
3076 0.002326105490867882
3085 0.0034593997482474394
3085 0.003513338096549574
3088 0.0052070057433705194
3088 0.005318744432774772
3088 0.005652335437498657
3109 0.003844992889185972
3109 0.004216097573446578
3111 0.002818355430109069
3111 0.003837942194593478
3112 0.003230738556287603
3112 0.003240885729645264
3116 0.0032380197774163236
3116 0.004162395964744274
3119 0.0026683973684207647
3119 0.0035121569490616155
3120 0.0026116052736848646
3120 0.002637975647214282
3120 0.0026475853070879385
3120 0.0026973247950132103
3120 0.002771744378152312
3120 0.002777123731846449
3120 0.00370448863610164
3120 0.003719767721783863
3122 0.0027055859403806912
3122 0.003821806656509809
3127 0.003818705584030661
3127 0.005275344913043491
3131 0.00334542165562914
3131 0.0041102794504151805
3131 0.004123286478633589
3131 0.004569704280276889
3142 0.00587941412558219
3142 0.005903258596837399
3148 0.0035614229896560605
3148 0.005250162443662927
3155 0.003415082250908199
3155 0.003531539901754306
3155 0.004124999636361602
3155 0.004146186471545219
3166 0.005381742521912513
3166 0.005621371969955714
3178 0.001649331546552593
3178 0.002182103635914325
3178 0.002977771071429463
3178 0.0031130634035613043
3182 0.002997655782211917
3182 0.00435905938601713
3183 0.0035833047038324574
3183 0.003695552796993257
3197 0.003162913276527897
3197 0.003220264700819657
3211 0.0036142793776988823
3211 0.0037145453041847122
3214 0.003389553356208919
3214 0.004682187048859783
3218 0.00422076314754128
3218 0.005389255485231157
3221 0.0023965781872037468
3221 0.0025192153483724433
3221 0.0032870967397266044
3221 0.0034012769533328917
3222 0.003987687775145467
3222 0.004381295948274422
3224 0.0030810154133340956
3224 0.0039965029752328934
3228 0.0036478506547614154
3228 0.005640714773505563
3229 0.005710038439657645
3229 0.005777031331681929
3250 0.0030241383428605086
3250 0.004175805688886872
3251 0.0031180574641650385
3251 0.0031624579067541857
3251 0.003242861740983192
3251 0.004242675263322834
3251 0.004248806003067331
3251 0.004500332925465112
3258 0.0035841864474691065
3258 0.0036867806241135006
3267 0.0054356799871824865
3267 0.0060401645583316585
3288 0.0038287139713080796
3288 0.005467424748917979
3303 0.0026918851035426256
3303 0.0038716973072778554
3309 0.004685099233963126
3309 0.005263519681506068
3313 0.003554087577320371
3313 0.004661435189958341
3314 0.0026664207931914666
3314 0.00271381500000072
3316 0.003701318417288998
3316 0.0037041625421246173
3328 0.0037893965347826036
3328 0.004579136324138121
3333 0.003709337329671215
3333 0.005125955669530105
3340 0.004110866107141524
3340 0.004119576334660333
3345 0.005084958334630646
3345 0.00551495852692308
3352 0.0037096455217376133
3352 0.005296355168498364
3354 0.003553287514815835
3354 0.0035534871007488374
3363 0.003749533547100828
3363 0.003830147575090267
3363 0.004401017162680356
3363 0.00604714030046787
3374 0.004477122044843551
3374 0.005926903150943154
3382 0.004827168959557828
3382 0.005182724636689835
3399 0.0036278415253638454
3399 0.004780721362370428
3400 0.002007770565392824
3400 0.002055449506666744
3416 0.0029035509617850496
3416 0.004040520264096225
3424 0.002092069433539134
3424 0.003037875490039557
3429 0.0036553808178581447
3429 0.0050109071031752845
3438 0.004215455140002177
3438 0.005735624270042278
3477 0.005742530789257264
3477 0.005863815214955789
3485 0.003953325548777906
3485 0.005397432542509486
3487 0.0020869670799082726
3487 0.002140670269840002
3489 0.004442210752430201
3489 0.004446422231754684
3496 0.0026894685576924625
3496 0.00271581647837837
3507 0.002773548140845075
3507 0.003558418579512938
3513 0.004099320791164224
3513 0.004323775340518126
3513 0.004340164410958554
3513 0.004532529755655811
3513 0.005116407839998601
3513 0.006073280678570825
3530 0.004102897173387116
3530 0.005317242469826203
3560 0.00407854203669653
3560 0.005507985418329739
3572 0.0034081186501927607
3572 0.003613616413792603
3574 0.0035248247525425727
3574 0.003538473043322368
3576 0.006214087257918576
3576 0.0066647121153806665
3609 0.0029837374238410683
3609 0.00302094166865552
3611 0.004437312986958066
3611 0.005761256944444694
3617 0.004334021209402416
3617 0.004519587575218974
3618 0.00443729586238856
3618 0.005915385119049195
3621 0.0037684042528317663
3621 0.005040543564397016
3622 0.0035883621899654413
3622 0.0038437340469314055
3623 0.003444985003402987
3623 0.0034602495467630995
3623 0.0035327648707268395
3623 0.003557911426573402
3623 0.0036741099923977313
3623 0.003844058755555516
3623 0.005128583925927905
3623 0.005242553762411397
3632 0.0022872637826086184
3632 0.002319175665826064
3638 0.00673734363228521
3649 0.006573668762788668
3649 0.00668118154298551
3650 0.004280640625001675
3650 0.004362285415931609
3660 0.004581448950448719
3681 0.0052287543828120064
3681 0.005674131162679385
3684 0.004286663480850359
3684 0.004347254763265644
3685 0.0037847630078147176
3685 0.0038331717421874745
3700 0.004147490207171143
3700 0.006140690306122445
3716 0.00449166001298751
3716 0.004677592798994376
3717 0.004160402854077244
3717 0.005835487064815568
3721 0.004847692196080391
3721 0.006340993595450134
3724 0.004169885963999924
3724 0.0054401850164618945
3745 0.003649543275000257
3745 0.0047672671576877365
3747 0.0036141918166646765
3747 0.004953881792593296
3755 0.004489600922023149
3755 0.004563421504308976
3766 0.003289377452961835
3766 0.003328669645050176
3782 0.004218853342221994
3782 0.006056447250000237
3790 0.0044865578086978036
3790 0.006445585295775341
3815 0.004618501222220966
3815 0.004732393337038561
3815 0.0047448101542043025
3815 0.005042987829860322
3821 0.005690905336134448
3821 0.00580640931932932
3839 0.004901030291860166
3839 0.00804189477777799
3850 0.0038296277810180098
3850 0.0053212781842078526
3852 0.003731889863973613
3852 0.005455471772902239
3857 0.0043807543620729425
3857 0.005837385282051343
3863 0.005133876520409737
3863 0.0066469338223363325
3885 0.005806512353983011
3885 0.006909892994736874
3895 0.004647977182647905
3895 0.00709642146154229
3902 0.004405170646288231
3902 0.006038865039022867
3907 0.0025729469130436698
3907 0.0025760918682170863
3913 0.004821894432690936
3913 0.0062225645164321235
3918 0.0025916623205113447
3918 0.003409166775342272
3926 0.006565695840579162
3926 0.007049011554452609
3932 0.005804840733053453
3932 0.006079456264840208
3939 0.003567510888888911
3939 0.0036185657701150787
3952 0.006200731802881165
3952 0.006787200892017449
3959 0.003361967865319743
3959 0.003452843961806451
3961 0.004643174543686713
3961 0.006349272018690416
3996 0.005161349010751398
3996 0.00691373805339727
4007 0.006719407069998909
4007 0.007527550960397133
4008 0.003706809905797117
4008 0.004843934150737622
4012 0.0051258057424250734
4012 0.007133972446153464
4020 0.0028226819611966254
4020 0.003755018499999717
4036 0.007222558118224292
4036 0.00727164047872039
4044 0.0037961449357163295
4044 0.0038538388085143237
4047 0.005420317375493508
4047 0.0055660782657633995
4049 0.004110467030301256
4049 0.004278246097959133
4071 0.005096246078127938
4071 0.006727966852790491
4092 0.004946504779999828
4092 0.006745586661902995
4099 0.005124790352632963
4099 0.0074230456153836985
4109 0.005386192816752874
4117 0.007163158285714768
4117 0.007456390435485231
4132 0.00378897228727169
4132 0.004969890875969014
4141 0.006885449963917707
4141 0.0073864220213895136
4164 0.004035715515626759
4164 0.005628957697673963
4165 0.0038198274800033687
4165 0.0038950973888891185
4165 0.003930916992336781
4165 0.004054702796462711
4165 0.0052000853834600035
4165 0.005373398708858491
4183 0.005139342090452069
4183 0.007219223307288895
4187 0.006953137840425335
4187 0.0077409983500000435
4204 0.005330387293812681
4204 0.007598520925924917
4207 0.005306835649746933
4207 0.005332565564098483
4223 0.006003921120687774
4223 0.006074583472341243
4227 0.004294004801930048
4227 0.005611138396470438
4237 0.003725262562264542
4237 0.0038900992087942724
4241 0.003899890168581309
4241 0.00391459520247841
4242 0.004464247371726447
4242 0.005891933847533667
4244 0.0053446769845370175
4244 0.007308197234042902
4259 0.006619666005001932
4259 0.0070515530430599795
4266 0.004597519600000914
4266 0.006798827361114261
4270 0.005150540121691231
4270 0.005372934421053126
4285 0.006775464918367286
4285 0.007128358024272571
4314 0.005473178968420717
4314 0.005575338313515757
4324 0.005200676217874622
4324 0.005440602141592911
4338 0.007702895119561256
4338 0.009803553050276772
4346 0.005456221429347082
4346 0.009692764584699774
4349 0.00547807937500681
4349 0.007904327650276348
4357 0.007421915988953209
4357 0.00884525370718423
4370 0.003255753702127707
4370 0.0032619735143830453
4399 0.006361651473936419
4399 0.006771890775120957
4401 0.005425827363635414
4401 0.007472609609889504
4415 0.007067263925530381
4415 0.007295258638301201
4419 0.0044014779957080585
4419 0.0044977859292009825
4419 0.004690597162264026
4419 0.0049191307424766165
4421 0.004657534671049272
4421 0.00631411185844749
4427 0.004803849047369854
4427 0.006573609972220508
4434 0.005146215871485886
4434 0.0056002822266666245
4444 0.004820341313831325
4444 0.006658994399043212
4459 0.007602012354651421
4459 0.008993510477415428
4464 0.005266718017044783
4464 0.005677239415254145
4474 0.004886967725963241
4474 0.006819491344341143
4519 0.007323520357143057
4519 0.007744296320223969
4530 0.005508387851648422
4530 0.008543950564103397
4543 0.003463257880701931
4543 0.003635520037879561
4546 0.007316521747252484
4546 0.007862714097143453
4613 0.004266106379746597
4613 0.006804938497854046
4624 0.005845559533333105
4624 0.00801993606976101
4632 0.006434196439024747
4632 0.007961660928142641
4635 0.0077495569999988054
4635 0.008076400468572891
4648 0.0036245574567903924
4648 0.005179595143372793
4666 0.005039368295336204
4666 0.006903693215684937
4668 0.006902153886144198
4668 0.007013176788359397
4686 0.005803996345029276
4686 0.00928655428994086
4690 0.0074574129325829805
4690 0.007702547229883819
4701 0.005768967999999475
4701 0.007522112168537456
4710 0.004500329973093317
4710 0.004531635546726155
4710 0.005955030285718093
4710 0.00837856070760253
4711 0.004489951972971085
4711 0.004517181449999312
4711 0.006376227406542618
4711 0.0064022135695655956
4711 0.00640870936893482
4711 0.006458122048887971
4729 0.0075286912162132345
4729 0.008122180870271075
4737 0.008528442623460784
4737 0.008780457802397572
4769 0.006386276304348812
4769 0.006512201474180435
4773 0.00489718504225236
4773 0.00636076281312334
4773 0.008343862345029733
4773 0.00919018568639071
4788 0.006407918917476487
4788 0.006690331714285463
4803 0.009145690506579814
4803 0.009230796840274676
4805 0.005183152579483692
4805 0.006782826210255968
4806 0.004452493084821334
4806 0.007596316671428592
4809 0.008261394462025076
4812 0.005195617690722865
4812 0.007406199241176757
4821 0.008245172843539783
4821 0.008852444138888416
4827 0.005434155794441469
4827 0.007384174266665708
4832 0.0059193561133353495
4832 0.006462344117183161
4845 0.003730271968992709
4845 0.0051865429763808145
4860 0.004747664207919155
4860 0.006941421538838379
4866 0.007620955045194804
4866 0.008207713413411151
4918 0.008232024509090906
4918 0.008878026682918
4934 0.008593887267977236
4934 0.00906372221986061
4945 0.007702202827579382
4945 0.008119291103027095
4973 0.007293453872340164
4973 0.007488760209582439
4982 0.008866097489364292
4982 0.00914851076582705
4990 0.007298923643244618
4990 0.00804203403048779
5006 0.005923199389222376
5006 0.008307447573095525
5020 0.00561545388757403
5020 0.009315035027474461
5053 0.006309224088235273
5053 0.006555405594200888
5087 0.009540419227578397
5087 0.009762269179311167
5153 0.00894683914666454
5153 0.009495779692818455
5155 0.00931782357046841
5193 0.00666279655468742
5193 0.008507849397517829
5202 0.009832589627584137
5204 0.006511202810129448
5204 0.009134959133758003
5212 0.0074066231284917695
5212 0.007748057218392184
5214 0.005531107267754988
5214 0.007562595640716476
5217 0.005926527839024405
5217 0.006290596573839653
5228 0.008825643496640544
5228 0.008830879415096927
5252 0.008691876205676742
5252 0.010321960008001042
5260 0.009308325418917367
5260 0.00975400769535578
5275 0.008463094820358914
5275 0.008607324969697726
5284 0.009375847676258316
5284 0.00997312858913493
5306 0.009254865445942303
5306 0.009550723285713965
5315 0.008498888968349431
5315 0.008738104046979984
5326 0.009074425485915498
5326 0.009972269330883087
5365 0.010060863584001708
5373 0.008596879182392318
5373 0.008796932828025766
5406 0.0073353968540566935
5406 0.008439366291210323
5412 0.0063406450562524695
5412 0.00857739968749982
5431 0.006937031256756956
5431 0.009555178783781027
5457 0.00961032599295829
5457 0.009929521028776245
5460 0.008767804959463804
5460 0.009542881408457349
5464 0.006632014117948797
5464 0.006647463472478056
5479 0.005190827315508137
5479 0.009061413858585143
5480 0.00503363968449293
5480 0.005076481763818544
5480 0.006640090009705532
5480 0.0073112646633163155
5480 0.007494433447236097
5480 0.009082032932202493
5538 0.00560883216574719
5538 0.007367733347592319
5542 0.005361218550800072
5542 0.007327622052941465
5552 0.009061660722226052
5552 0.009537249715229875
5557 0.007323672299434721
5557 0.007946901516853611
5562 0.007257667859154877
5562 0.009789050292861085
5574 0.00591260712179484
5574 0.008667649899371672
5581 0.006071912284884049
5581 0.008358241789473198
5599 0.006871729589471741
5599 0.007314131679999889
5628 0.009320865309859181
5628 0.009515895687943225
5633 0.007631146685566912
5633 0.007960042838888626
5634 0.005166175504951856
5634 0.0052822557948688995
5634 0.005488721140625152
5634 0.00720200345789408
5634 0.0072979388333336715
5634 0.007435037465608342
5636 0.008790335123457194
5636 0.00879969003184377
5638 0.006337839321915923
5638 0.008663435619631997
5656 0.007016484297101441
5656 0.009837202611504463
5692 0.005692806351847302
5692 0.00778805748044711
5696 0.005752978761361372
5696 0.007813753620879525
5711 0.008084890903409348
5711 0.008573040411764724
5714 0.008517524884895123
5714 0.009424679973327936
5716 0.006838289229944882
5716 0.008211258037431921
5717 0.005253338780105316
5717 0.005291904251279424
5717 0.007138749403141789
5717 0.007729308024542181
5717 0.008184706973265553
5717 0.008272356155174194
5728 0.006223319921213205
5728 0.00832867664670634
5735 0.005921069012046758
5735 0.006340820359756718
5735 0.009639383224490136
5735 0.010145498047298309
5742 0.008133266096384852
5742 0.008739037539876572
5746 0.009306110889655553
5746 0.00931680199999451
5759 0.00826647617073241
5759 0.008424490439757988
5759 0.00993816095349091
5774 0.007072334266665705
5774 0.010220421425532202
5775 0.007840173505684334
5775 0.007869001710227379
5779 0.0058166622905055036
5779 0.008852278235630673
5789 0.008418456838024238
5789 0.008491257640242939
5790 0.008174767751591963
5790 0.008934419921568515
5792 0.009435472841771987
5792 0.01027246313375759
5794 0.005829750219652791
5794 0.008386430207093789
5798 0.010177579356162082
5798 0.010247405055946065
5811 0.006316301778573623
5811 0.008475120761902741
5818 0.008460148638708585
5818 0.008923088685894353
5829 0.007879900421875002
5829 0.01134081105072484
5830 0.0062447637134158225
5830 0.00899844066257547
5848 0.007827393507940296
5848 0.010975349727280473
5861 0.007249335951051059
5861 0.009998317241378384
5868 0.008743246721212128
5868 0.009888749163265782
5873 0.006709968567739569
5873 0.00938548672611635
5875 0.008809689987179454
5875 0.009155323077924203
5896 0.008163042452229976
5896 0.009441490503546804
5913 0.006327386625849338
5913 0.008825956388533184
5934 0.010178185639705864
5934 0.010433952485294133
5943 0.008191757222224143
5943 0.008771781303449518
5951 0.0061432032064489715
5951 0.008709058763973031
5979 0.0090559809006591
5979 0.009314936668752693
5984 0.008317615897961945
5984 0.009384069875775248
5996 0.008257917158228113
5996 0.008977068493748418
6000 0.007754764044118273
6000 0.008633461068965358
6006 0.009499020950353987
6006 0.009815362165413188
6010 0.005157991030612074
6010 0.00714560337566176
6023 0.008581353815951497
6023 0.009639225298780474
6026 0.00651727199999641
6026 0.009514343905063378
6044 0.006847126653594225
6044 0.008976818675674242
6067 0.0083920642925178
6067 0.009111996107382869
6131 0.010851290728680851
6131 0.012882185711864459
6142 0.009506327743243009
6142 0.009847069544827428
6151 0.005691619387641758
6151 0.009039745245509195
6152 0.007663007130677035
6152 0.0077992712285715375
6152 0.008077210776471421
6152 0.008544079873494266
6152 0.008717869906432531
6152 0.009306206837350256
6177 0.008901957561728457
6177 0.009487381836734022
6181 0.007204919949641807
6181 0.009479643861313898
6198 0.009245491164385068
6198 0.010120430104894818
6198 0.010491384261537789
6198 0.011879732240306444
6210 0.008206308926832008
6210 0.008860200379745851
6214 0.008751914130437155
6214 0.009665099308643012
6229 0.009158602126582323
6229 0.009374964739999806
6246 0.0066587894962392286
6246 0.00961883253793107
6247 0.011354742793394297
6247 0.011732083672132108
6253 0.009492751136053967
6253 0.009614329617833229
6260 0.006376852564936191
6260 0.008693545645161086
6281 0.007937624653848948
6281 0.009610196479165327
6281 0.010298230442173211
6281 0.010639219036766057
6292 0.010498824746153664
6292 0.010707693068703165
6296 0.009834978020832393
6296 0.01016021763194392
6308 0.009843646809520046
6308 0.010286259468085061
6310 0.009095854445943869
6310 0.009847585666666584
6321 0.009793214614284652
6321 0.01013644782517213
6335 0.010202849250000175
6335 0.01024398822069147
6371 0.010639840944445639
6371 0.010687208333331852
6379 0.007528916652481809
6379 0.009594994048387111
6386 0.00982511421191564
6386 0.009857996690476016
6394 0.01107323366399669
6394 0.011176355254389736
6414 0.007302726456522531
6414 0.009713356199997886
6418 0.009900208305346596
6418 0.009913169312498304
6431 0.00978000323571767
6431 0.010779434405407073
6434 0.006258763969510335
6434 0.007558756936781045
6461 0.00910599308609195
6461 0.010403915379845153
6475 0.00979147964538852
6475 0.009925507392855033
6476 0.010983835909904564
6476 0.012273438354324796
6502 0.00934002760810876
6502 0.009646115061224314
6503 0.014815028435897416
6543 0.010198595129772113
6543 0.010522380786261422
6558 0.007688670365673257
6558 0.010103279565221097
6567 0.01063762161157065
6567 0.011636144239313731
6583 0.00794939910404594
6583 0.008461198254542524
6584 0.006076475732557912
6584 0.006148643700674281
6584 0.008305646120000223
6584 0.008322221967946374
6584 0.00918342527672972
6584 0.00957464379518305
6588 0.008336678248485293
6588 0.008856250756097223
6630 0.008017454726495805
6630 0.011507431125985575
6642 0.006567530916086739
6642 0.008840310959183343
6646 0.009153790320755001
6646 0.009224019118421797
6661 0.008765001352941365
6661 0.009638254829786735
6671 0.00815940333128827
6671 0.009291071862752557
6673 0.008388114652889309
6673 0.011754385631145284
6678 0.009223302953642619
6678 0.009618319384051152
6685 0.009003701644297696
6685 0.009597148738255117
6695 0.009405463388489235
6695 0.010228035468750951
6697 0.010472520507810668
6697 0.010519023870227046
6703 0.007105978198581597
6703 0.009638189748200524
6716 0.010557657563911757
6716 0.011018331093024102
6721 0.01138522484920634
6721 0.011388407434425084
6732 0.009977866992592616
6732 0.01009742566901395
6740 0.007014236471838596
6740 0.0104400669014086
6742 0.009913439985611318
6742 0.01029966219424474
6744 0.010912750336137164
6744 0.01142319352892203
6775 0.010919292039683828
6775 0.01099545038888802
6780 0.010755209309522906
6780 0.011029045582683545
6784 0.007990662512399039
6784 0.011129821007998999
6793 0.011935785530435979
6793 0.012067941645456028
6804 0.01188587080555692
6804 0.011920993698110562
6814 0.010610925656000518
6814 0.011007170067670841
6818 0.009518671055944316
6818 0.009822599468966159
6846 0.00730420447517724
6846 0.009484013726028149
6853 0.010221487589552936
6853 0.010632300413533358
6863 0.009456025664382871
6863 0.009969153936170158
6867 0.008286609358338144
6867 0.01109183627193133
6893 0.009751946900762991
6893 0.010095118137930997
6917 0.011454536099999756
6917 0.012548685405406887
6929 0.010896407869918627
6929 0.011149237999999059
6993 0.010086410954199319
6993 0.01099480260317695
7012 0.011179847471067126
7012 0.01139549355284784
7022 0.012033581116071954
7022 0.012530685689666081
7045 0.011732405460865583
7045 0.012991564559321881
7050 0.010858899838709593
7050 0.011774412157023077
7061 0.011256761760329734
7061 0.011942122366072536
7106 0.009457067883211894
7106 0.009488407751677733
7117 0.006727923397436488
7117 0.008800195562083205
7118 0.006493976256250278
7118 0.008530410509678727
7118 0.00881942873548401
7118 0.009126366703947491
7118 0.009293810128206395
7118 0.009650582414810236
7143 0.00951449706992981
7143 0.010147387869863548
7148 0.01091413537096902
7148 0.010976329503816612
7163 0.011808697036364503
7163 0.01276695303448213
7176 0.009380157040820859
7176 0.010705179978269067
7180 0.009176784539567799
7180 0.009471670838466322
7195 0.007375111892855557
7195 0.010480874714284072
7204 0.008504076327101057
7204 0.012708891902657865
7212 0.010701529158336599
7212 0.011039229948147733
7215 0.011246406249997183
7215 0.011520448208336139
7215 0.01180669416949174
7215 0.012041681731085848
7219 0.008750608400009696
7219 0.010194629572462569
7219 0.010502760927535739
7219 0.012291088519232355
7237 0.007615727798387004
7237 0.010098441193798591
7239 0.008926535209095412
7239 0.012709977280991795
7246 0.010856901178294897
7246 0.011775199135593108
7266 0.009871830446969834
7266 0.01113627601600092
7274 0.010719005666670655
7274 0.011343917805308907
7276 0.01057246887692582
7276 0.010876561546155017
7281 0.008816352182430216
7281 0.009005085503697417
7282 0.008745345934210485
7282 0.008925466047943925
7282 0.00909158417646847
7282 0.009183733763516225
7282 0.009299653798658353
7282 0.009850883358617153
7285 0.008041869527131939
7285 0.010659376961240604
7287 0.011270545957626348
7287 0.01175412217949146
7292 0.014503772638299344
7298 0.011464006008472775
7298 0.011903065999996864
7302 0.008639400825241915
7302 0.011707266113207751
7317 0.012588723910712116
7317 0.01311980759091062
7340 0.009773751573524858
7340 0.009894502249999881
7344 0.007174601764291667
7344 0.010383053906478564
7352 0.009906223902987251
7352 0.011210606022389265
7359 0.009899286795624917
7359 0.010048648488888947
7376 0.007965348046150211
7376 0.011108537637037612
7380 0.010171128810606495
7380 0.01021892223703381
7383 0.010085049846714647
7383 0.010320267867188537
7397 0.010278864616542418
7397 0.010765544440299613
7400 0.01223651995574838
7400 0.013160717633933164
7401 0.007823899639345013
7401 0.010968992393705457
7425 0.010435011344003214
7425 0.011140325258064101
7427 0.01060838123333383
7427 0.010777477153844776
7430 0.011987090503876056
7430 0.013737623008007176
7438 0.010897129479342179
7438 0.011242796447150588
7440 0.011087155055560873
7440 0.01180071866129048
7447 0.01217501271303955
7447 0.013497778136751973
7513 0.012987970854544012
7513 0.014074900796293411
7516 0.010809318465118475
7516 0.010824819807021612
7544 0.010403035820312656
7544 0.010547379801533604
7561 0.010349923702293583
7561 0.011299484556454057
7562 0.013148807703300593
7562 0.013569811696078928
7591 0.009553967772726227
7591 0.010617473976560099
7591 0.010968639471702814
7591 0.012469851647618973
7647 0.012290249304346716
7647 0.012396034765217655
7667 0.012662547394498737
7667 0.013133235061223839
7671 0.011793341106194568
7671 0.01309888039603853
7677 0.010521592519686367
7677 0.011446200113636578
7682 0.011546040441176582
7682 0.011586716121945851
7686 0.012772050525253716
7686 0.01418761852427108
7716 0.01293857782075344
7716 0.013919754193877896
7722 0.008996311000001615
7722 0.01361592768421091
7733 0.012228096964600805
7733 0.013156674053099005
7734 0.012132236613206582
7734 0.012419249973683964
7750 0.012711798306932762
7750 0.013731855740744507
7780 0.011607676041675556
7780 0.012047402190080542
7791 0.013515346085712227
7791 0.013850211850473906
7799 0.013222596382352585
7799 0.013765436363638455
7819 0.011272380016950044
7819 0.011505560924371569
7835 0.013451146018703916
7835 0.013546812352380552
7838 0.013479724755316806
7838 0.014078826392150466
7840 0.009955591417477276
7840 0.012915492277778535
7841 0.010422815992425083
7841 0.010846127982608778
7846 0.011384215933875648
7846 0.011603996972476511
7879 0.012937947336364174
7879 0.013921740136358742
7923 0.013113020816327472
7923 0.01438278898913342
7944 0.011245623203391099
7944 0.012628963789474187
7945 0.013964608666661465
7945 0.014188813136841142
7959 0.008918225957624457
7959 0.012044483991453062
7983 0.011883665924524651
7983 0.012057001468470283
7988 0.013034918310679188
7988 0.013784451965114856
8028 0.013561593612911154
8028 0.014515006272723448
8123 0.009009991999997292
8123 0.011787710860869044
8142 0.013766979405940589
8142 0.014222410184467025
8154 0.013073970072726773
8154 0.013116311759258932
8165 0.009311018399996915
8165 0.012550554737373647
8181 0.012864438269235078
8181 0.01286974727102601
8185 0.013461996294127483
8185 0.015158912245097184
8205 0.01270223802777924
8205 0.012988254233643482
8225 0.013740079482756991
8225 0.013770593790001158
8234 0.010754125011493965
8234 0.015651588474228092
8267 0.013400147058823414
8267 0.015792064223406437
8268 0.01428043687128469
8268 0.014507550688675857
8286 0.010559131701612733
8286 0.011344624682539321
8287 0.007718829499999557
8287 0.007738758169491253
8287 0.010088567488561023
8287 0.010255545097014766
8287 0.011142822109486986
8287 0.01119975068333569
8345 0.01127615818584077
8345 0.011422290221245761
8345 0.012769503806121251
8345 0.01291575545794424
8349 0.010168888078124105
8349 0.010901957635659217
8358 0.014134754295918593
8358 0.014633924630002184
8360 0.014981494579999985
8360 0.015118297082355023
8364 0.010489817913385581
8364 0.011651513910569487
8369 0.013150049441177918
8369 0.013497852315216332
8381 0.012198176239673392
8381 0.012354061183484965
8384 0.014699515258824061
8388 0.011279794754100238
8388 0.012415526942856608
8401 0.0088044635576937
8401 0.011377843478992098
8406 0.012631793848217094
8406 0.013684597884209749
8413 0.01269310473831742
8413 0.01384639626415153
8432 0.012803233943396075
8432 0.013267892336624988
8435 0.008727943999999944
8435 0.013312655130433842
8443 0.011369195128206897
8443 0.01293692004424779
8445 0.012746376155966027
8445 0.01328608293269276
8463 0.015031345683169802
8463 0.015157369565651441
8514 0.014632933085106572
8514 0.014735426044943347
8521 0.011273445396547043
8521 0.011960253324561987
8549 0.01184811100840704
8549 0.011993761699999213
8566 0.011900091822031134
8566 0.012333341385964945
8577 0.01355529683506181
8577 0.01419154215730696
8596 0.011269817290599542
8596 0.012580335972972707
8597 0.010527149999961693
8597 0.014356071797872245
8607 0.014501740054348837
8607 0.015156301505379161
8617 0.01445612278787922
8617 0.016046700831460318
8660 0.014508351879519606
8660 0.01648400344791412
8666 0.01421295149999968
8666 0.015000137010309902
8688 0.012940282673268105
8688 0.012996747846939598
8699 0.013185754770833688
8699 0.01373055472222657
8761 0.011167936348313375
8761 0.016286991336964655
8790 0.01482381735416638
8790 0.015375971043477939
8801 0.014512303266668723
8801 0.015974963572913243
8844 0.01530769693103996
8844 0.01600698750574589
8851 0.013390216093458552
8851 0.013932411682242723
8852 0.014185384020834727
8852 0.014686251333335084
8863 0.013681310829999233
8863 0.014055215010636344
8895 0.014492106094737785
8895 0.015348493947916708
8949 0.012373125735847784
8949 0.01390972726804058
8965 0.010703199593403401
8965 0.01998040324444522
8988 0.013083769559999467
8988 0.013772638148144742
9032 0.014708954290323855
9032 0.016629799249999987
9092 0.01472003236170252
9092 0.015687097441861867
9128 0.012566606144234745
9128 0.013250541216494334
9151 0.01553990335106933
9151 0.015891241559528237
9153 0.015606255447371615
9153 0.015942213579543688
9200 0.015263415211112867
9200 0.01642962591111099
9279 0.01615536788636198
9279 0.01710707853409006
9307 0.015810368818182884
9307 0.015939621170453867
9315 0.015324633565224689
9315 0.015449808240958532
9324 0.011917250200031048
9324 0.015433381134144844
9350 0.01443737448314608
9350 0.015144889463159105
9364 0.015622356977266478
9364 0.016896854593029687
9374 0.014256581593751724
9374 0.014673470968749491
9390 0.01591123989655036
9390 0.01755100384415876
9429 0.014850659191010432
9429 0.015450625826095238
9437 0.014639147784947987
9437 0.015164754200000472
9464 0.016017831538461685
9464 0.020510600720930222
9488 0.01610053480220055
9488 0.01716966062222759
9577 0.016955670974027726
9582 0.01451126566666705
9582 0.015573640925534628
9593 0.015997672688892333
9593 0.016171223151896133
9626 0.015118785622219851
9626 0.016716543178570003
9711 0.016401164190472713
9711 0.01801480586075935
9731 0.017621993670887025
9731 0.018050830189876858
9755 0.012492630123809011
9755 0.013970783729993172
9756 0.012288061514290608
9756 0.012566777590910244
9756 0.012800784981130997
9756 0.012938095145624103
9756 0.012974366633033526
9756 0.017335929749997883
9790 0.015543780988371794
9790 0.016991035144733838
9814 0.013197978784314817
9814 0.01375675939176318
9814 0.016678991935898526
9814 0.01893202409210578
9818 0.012528592820752641
9818 0.013658817813726656
9825 0.017113761050633818
9825 0.01854480015662805
9833 0.012898243097086962
9833 0.013953298967024508
9850 0.01508696660417049
9850 0.01559528481318766
9857 0.013638911680002365
9857 0.014424254892157465
9857 0.014441521293477422
9857 0.015148830539325402
9868 0.01498340362365613
9868 0.015896800602151432
9870 0.013157013050504983
9870 0.014355070322229343
9875 0.010506684595232704
9875 0.013730970479166752
9885 0.019659319974361614
9904 0.014119147102040817
9904 0.015821092999998367
9912 0.01424525349473721
9912 0.014618510463158504
9914 0.010529263584276173
9914 0.013984561808989725
9968 0.01730632290000784
9968 0.017874659405796398
9970 0.016604104737499625
9970 0.016943088089746174
9990 0.013930477272724189
9990 0.014667398906252535
9998 0.01616612253488353
9998 0.01637473966667007
10018 0.015131097635414648
10018 0.01900925603614195
10035 0.01724151465978795
10035 0.017663058683674116
10051 0.01708599788607064
10055 0.013300447848484304
10055 0.013403632785045605
10056 0.012555046236365218
10056 0.012725039323818453
10056 0.013026888851854324
10056 0.013275186494845118
10056 0.01375155323762373
10056 0.01383214928125076
10065 0.014074336363631054
10065 0.01423912369072236
10114 0.013747150255319847
10114 0.014404084318192128
10118 0.013601960707861058
10118 0.014094685395833325
10133 0.01333762630526379
10133 0.014266293543478834
10150 0.010712544670108747
10150 0.015523616813186404
10157 0.013218999535354214
10157 0.014666284319587653
10162 0.016988317682359914
10162 0.017547703964705785
10170 0.01053321935632159
10170 0.013314396683673336
10175 0.014602847431578275
10175 0.015933682642856863
10204 0.015325087747368639
10204 0.01617540252127687
10212 0.014549911626386847
10212 0.01614725687058818
10214 0.014713861202128168
10214 0.01591574711494232
10245 0.017192018948060342
10245 0.017497329246910418
10249 0.018432407441559325
10249 0.018999559094594345
10257 0.017270844451218875
10257 0.017390891199999814
10290 0.014233543569767514
10290 0.014885011694117455
10295 0.013694517693067502
10295 0.014054372871287748
10296 0.013446417862745225
10296 0.014125108181825784
10296 0.01492984357842858
10296 0.01539939263042811
10296 0.016394312300969466
10296 0.016565771060614642
10318 0.01446616363157924
10318 0.015078449677080977
10320 0.011749375000044892
10320 0.015583929347825053
10320 0.016408479382020683
10320 0.017087012908045405
10335 0.014257285721648666
10335 0.014791430363636303
10354 0.01573862959341548
10354 0.017211276434336883
10358 0.014355904285710085
10358 0.014519827989361486
10365 0.01423487366666206
10365 0.01582175227472528
10369 0.016208096499998947
10369 0.018721023987178925
10373 0.015296905979382536
10373 0.016158550511112285
10390 0.015211380726312104
10390 0.016803067318680684
10397 0.015011383294738247
10397 0.01795244588297924
10403 0.018023631729728262
10403 0.01969592533333279
10409 0.018508626544300417
10409 0.01948455789999457
10410 0.015446308705263858
10410 0.01580197130106269
10415 0.015287362256095192
10415 0.020871272129870232
10418 0.015530617771744297
10418 0.017383455932587638
10444 0.016357725466670876
10444 0.016470229952941274
10452 0.015573010730769546
10452 0.01571453268181632
10454 0.015798873547620388
10454 0.019354599424651522
10457 0.014718194477776732
10457 0.016260065284083938
10486 0.01922815026315268
10486 0.01979895162162124
10493 0.01625758184999988
10493 0.016263315085366548
10530 0.01395954432257868
10530 0.018002191406588403
10558 0.014986354778944276
10558 0.020794888826092418
10575 0.01351252383116324
10575 0.015272542967380787
10597 0.011850281448722364
10597 0.01662622841176525
10598 0.01272546861644807
10598 0.01803751512500007
10605 0.01574601636955989
10605 0.017419996635132485
10620 0.016743788247058397
10620 0.01765816669318228
10681 0.018644692342857334
10681 0.019091792250002015
10718 0.016054429493826836
10718 0.016278152584269786
10757 0.015612198516854161
10757 0.01605991122352915
10791 0.0176562751025616
10791 0.018113287013894325
10795 0.01709534494937074
10795 0.017364788783783107
10819 0.016193034469136555
10819 0.017151582124998614
10835 0.018149365684210824
10835 0.01879404888000001
10843 0.016229827337348613
10843 0.01726112807316634
10860 0.016239301976189797
10860 0.016909647614456624
10886 0.015122437114585866
10886 0.016156197599999318
10887 0.010810546081390733
10887 0.01448333004494381
10887 0.014594434999999012
10887 0.014806308347364225
10887 0.014860538433332711
10887 0.014996845440859465
10897 0.015535538180726569
10897 0.022904359756097305
10906 0.01646992305128437
10906 0.01696139865060718
10918 0.018798655231884627
10918 0.019177033985720626
10921 0.02002167205797374
10945 0.014992482280490549
10945 0.016265046719514144
10949 0.014778601521735036
10949 0.01505014719318254
10955 0.0173809421038967
10955 0.018246474301373095
10958 0.016031190172409896
10958 0.020783159232877713
10964 0.014416109574469866
10964 0.01808961208046015
10981 0.0160540703928567
10981 0.01819770402597455
10988 0.015421718511108413
10988 0.01778124004761985
10997 0.016101187797468084
10997 0.018105585270590755
11001 0.011664075199999503
11001 0.018075581909088936
11006 0.015354912367820493
11006 0.01756617599999853
11035 0.017128501375000015
11035 0.01772143882278432
11043 0.01639322772093216
11043 0.016491418164704393
11045 0.015505677172417767
11045 0.019098657315788314
11051 0.016186435734943442
11051 0.017347047987493626
11119 0.016793863234563895
11119 0.01782374163749978
11121 0.015999982034092787
11121 0.016739684426963497
11137 0.01595105913580317
11137 0.01774679322222766
11143 0.016958770824999726
11143 0.017933398425002876
11149 0.016197382056819653
11149 0.016512716175676696
11166 0.016170854670731358
11166 0.017029502402298106
11167 0.01924278044871878
11167 0.021431458410714224
11196 0.015509798529415895
11196 0.01738797333720787
11206 0.017303299328947475
11206 0.017901696349998275
11215 0.019180814180567534
11215 0.01981565032812549
11268 0.014893243752688613
11268 0.015477094047058498
11269 0.014593829942535603
11269 0.015079307727270154
11269 0.015474677556820315
11269 0.015732238547620285
11269 0.015899222666666258
11269 0.01708878808602165
11326 0.017634488901404104
11326 0.01806686249350806
11327 0.01632689098875637
11327 0.01745777254117998
11331 0.014589010730343249
11331 0.015530848999998504
11337 0.017809776480516706
11337 0.017811226905407877
11346 0.014895531911110519
11346 0.016055761151161942
11351 0.017829410820513186
11351 0.019774173582283155
11353 0.019483059485714348
11353 0.019704714500000494
11359 0.01879758460937353
11359 0.01960727575948412
11363 0.016825542702376663
11363 0.018163925059524
11369 0.020341822059710683
11369 0.020453697791043113
11370 0.015881779341178598
11370 0.02338309425000027
11379 0.018231488211273232
11379 0.019626552859158455
11383 0.015760222058822687
11383 0.01583409926744196
11383 0.01826863186567383
11383 0.021083186584613802
11388 0.016325765554218226
11388 0.01883850683333285
11390 0.022155869426470808
11414 0.018521986342106538
11414 0.020964167260284404
11417 0.01591516720253158
11417 0.018882555675677058
11425 0.01644760736144372
11425 0.018253105833333796
11427 0.01918413821519044
11427 0.02065528572289206
11439 0.018648430735294475
11439 0.01918951801492957
11446 0.017973084387498516
11446 0.022216239297305235
11451 0.017107497060976237
11451 0.019775902209875577
11452 0.01995786845714552
11452 0.020390422910444708
11503 0.01653072354117472
11503 0.01795875395238088
11531 0.01639192861039221
11531 0.019064932415584244
11533 0.020214950258066217
11533 0.02135235360000089
11548 0.017108217291138317
11548 0.017646474474999962
11549 0.01694245175609618
11549 0.018035546716218175
11578 0.016076431800003295
11578 0.017775159048780707
11588 0.016649707278478632
11588 0.01788905943835619
11591 0.017706631341767046
11591 0.01917430392647729
11616 0.01949903540299201
11616 0.021676880900000535
11626 0.0174116880263172
11626 0.01767235022972953
11637 0.018240565519480195
11637 0.021899141364863716
11728 0.01734856372839577
11728 0.026205115974684032
11739 0.01904060562318747
11739 0.019456237777774277
11789 0.018034122229735387
11789 0.019646174095891967
11833 0.017346604076922637
11833 0.01741780519999949
11838 0.019084228253520234
11838 0.01997973782608758
11866 0.01744907525974966
11866 0.0238553460967725
11877 0.017783775223686637
11877 0.024016570730155864
11887 0.021881568202891263
11887 0.023576849072463307
11924 0.020933555358208886
11924 0.022842259925374125
11931 0.018047918920001394
11931 0.02253400265384624
11950 0.0188853091081108
11950 0.019282794253732093
11960 0.019386239985915925
11960 0.01948407116666336
11962 0.019301133818187696
11962 0.019806053571427843
11970 0.018324890142857448
11970 0.019592020623379794
11974 0.01852940884000115
11974 0.018613866955883192
11979 0.014240613393430752
11979 0.01990390399999804
12037 0.01378434964062425
12037 0.018904457086962437
12051 0.020764854220578187
12051 0.023643759205883692
12067 0.019859614388057858
12067 0.020289615808219297
12088 0.02129964324194405
12088 0.02307201836363547
12089 0.01852297416216187
12089 0.020160039305559332
12110 0.019305299400000423
12110 0.02202670824359041
12138 0.0203892846478854
12138 0.020595008857142615
12182 0.01834998468919326
12182 0.01932936702941223
12262 0.019125581338461362
12262 0.019638164253520794
12264 0.018379687253522826
12264 0.02106834281428129
12329 0.019369768788730885
12329 0.021848579575756696
12332 0.02042027833333407
12332 0.021032498692309567
12356 0.019517616600002768
12356 0.02131343197183235
12367 0.019375846680555142
12367 0.02046012442857383
12378 0.021299266409092372
12378 0.023664784838234375
12384 0.020911059074627866
12384 0.02193694996923035
12419 0.01898232436486459
12419 0.02007980270833561
12457 0.019170580972604667
12457 0.024067672891890414
12458 0.022126049741935334
12468 0.018921323189184828
12468 0.019477012882353675
12502 0.019608130845071715
12502 0.021747954114286067
12538 0.02373728768749972
12538 0.02486404981967137
12564 0.0184036542054785
12564 0.019692742739124056
12564 0.021131387199999862
12564 0.025083367242857386
12570 0.019927435742861883
12570 0.020241926455883387
12607 0.02020045776811477
12607 0.022415916044120448
12621 0.020451922303035382
12621 0.0227235861186453
12622 0.01614080124590496
12622 0.024022367426232823
12636 0.020228037362325056
12636 0.021207632289855186
12786 0.02229992645454579
12804 0.015941641775003745
12804 0.02090513616666764
12839 0.01972784825373008
12839 0.021916822070422535
12850 0.019719978898550657
12850 0.01988567382812434
12883 0.021491192606064982
12883 0.022569925061541724
12920 0.020418462044767015
12920 0.020705759590162538
12936 0.020857950163934574
12936 0.026424117393939368
12952 0.020698790441166598
12952 0.02185388925372985
12969 0.020788706402987005
12969 0.02416786846874963
13056 0.02381404682456116
13056 0.028058861296873516
13093 0.020378751710146747
13093 0.022947392435483722
13093 0.024694499353845545
13093 0.029860918725806446
13176 0.02178143852238667
13176 0.02463684129411782
13183 0.02115709729230603
13183 0.021384063843738588
13198 0.021578356636361852
13198 0.02173739116417963
13302 0.0215710968474554
13302 0.0219510681428552
13351 0.0211079303281263
13351 0.023470699200000344
13395 0.02111792564615528
13395 0.021554183403225124
13423 0.021189171921871974
13423 0.02536496367742214
13429 0.02195138825396996
13429 0.02272905140625081
13475 0.02122532240983379
13475 0.02194327495384698
13580 0.022509512800000336
13580 0.02342554296874333
13627 0.022885016016665816
13627 0.024407870603448404
13729 0.021342914725812352
13729 0.023295125792452662
13767 0.023975803725805586
13767 0.02431394139062515
13777 0.021710224610170966
13777 0.02291684512499995
13791 0.023970312118645563
13791 0.024747436051723953
13853 0.020243966799989722
13853 0.023691936850000653
13969 0.023069321754098277
13969 0.02937236174000418
14007 0.022309405338987898
14007 0.02616287496609944
14014 0.023439119241376812
14014 0.024706105237282058
14090 0.024087543694914313
14090 0.025265578293099538
14149 0.021822009606555722
14149 0.02738290934920639
14153 0.023495067111110966
14153 0.02385636194444458
14307 0.025062656249999624
14307 0.02542640255932233
14351 0.02780351855357058
14390 0.02627054093103268
14390 0.026319428433961112
14393 0.026298554563640084
14393 0.03415228210417354
14396 0.02349049705172539
14396 0.02981229786666783
14525 0.024337344929816488
14525 0.024788725690911468
14547 0.025092541672727914
14547 0.026488320175431318
14560 0.023460700142857758
14560 0.024606650406776412
14562 0.02492758710909106
14562 0.03219627233929349
14630 0.02800761292306657
14630 0.03107061687499879
14825 0.028095024160000294
14825 0.03054191008771873
14862 0.02536001238888835
14862 0.027648334818181554
14942 0.023332623517237135
14942 0.02398492347272529
14984 0.026088652000000653
14984 0.03614185526415271
15065 0.027911472769232566
15065 0.02914410359574049
15096 0.026084515388881166
15096 0.02692359149019538
15102 0.027716703660377214
15102 0.028127781555554066
15138 0.02743516137500127
15138 0.028205835527271263
15221 0.024898695472734288
15221 0.028883985510200504
15260 0.026460033083327044
15260 0.03288289947169713
15366 0.01910068339998361
15366 0.031410840109090156
15396 0.02759930143137254
15396 0.03668314722449859
15520 0.025795325648148706
15520 0.029838474945453507
15560 0.025382470150942804
15560 0.02668366485105456
15603 0.025388084211536686
15603 0.028475064529413664
15636 0.02943920839217138
15636 0.029806920444447212
15656 0.026129647351849725
15656 0.03046628220754761
15693 0.02641887002000047
15693 0.027581927865384707
15800 0.02711871146153901
15800 0.02851582488635658
15820 0.028009256347826667
15820 0.02822527431249
16038 0.027229224037736425
16038 0.029092628981132674
16075 0.025948268784313312
16075 0.03850590248936199
16120 0.031910990913044716
16120 0.040468154979999726
16227 0.02704195827999797
16227 0.02858414838000044
16360 0.02875731914000113
16360 0.029536192183671546
16391 0.027782615956529418
16391 0.033962403918364394
16609 0.027405805900000926
16609 0.031519312897957
16773 0.028967647142853912
16773 0.029683114711111278
16951 0.02984252804651169
16951 0.03233988917021116
17289 0.03079100902174233
17333 0.03112818259574595
17333 0.04318878984444344
17589 0.030280416622221966
17589 0.0319730777555555
17829 0.03316224913333675
17829 0.043111230622222746
17889 0.03180883508695618
18129 0.030645779999998415
18129 0.033115083222234415
18369 0.03888669953487827
18420 0.031685316340908216
18420 0.04328839157499829
18720 0.03576906779070018
18720 0.03884491088636417
18802 0.031993366461544305
18802 0.03521385422500103
18960 0.03252710135134939
18960 0.037969650785712586
19102 0.032700659883720964
19102 0.03643092861904627
19342 0.03424023139473694
19342 0.04857563997435276
19551 0.03512358239024346
19933 0.02483188339999174
19933 0.034992329243901325
20315 0.049961214550001645


==> anc/minimize_benchmarks.dat <==
82 0.0001432459221936293
83 0.00014184154337820853
86 0.0001385935420507839
87 0.00014106287068273474
87 0.00014267835755815944
87 0.00014682812619360182
88 0.00014958932869409738
89 0.0001553015764828501
90 0.0001484688895058348
90 0.000157866430816256
144 0.0004350958308580695
147 0.0004391582718875553
148 0.0004374253235294072
149 0.00046743078461540294
150 0.000441320874892893
154 0.0004003064701601415
157 0.000452745447343894
158 0.0005670185644421997
159 0.0005325215996025743
163 0.0005603051736677143
164 0.0005322038159315891
164 0.00066254675722547
174 0.0007608874757281431
176 0.0006218153467336814
180 0.000863895610738246
181 0.0006843590129487536
181 0.0007076001197410792
181 0.0007142760031578856
181 0.0008043227255216756
186 0.0009574669747572715
187 0.0008539238855219412
187 0.0009117987766570418
189 0.0008723053988095226
190 0.0008532082082616341
190 0.0008942391034732017
190 0.000993058066287867
191 0.0009307210215264064
192 0.0009482095803402461
193 0.0009156625019156913
193 0.0009188247701375665
193 0.0009249836437995136
194 0.0009174630270713571
194 0.0010363867526530215
195 0.0010277147218813835
196 0.0009615014043825547
196 0.0009697906089385467
197 0.000902101859683801
197 0.0009549638999137127
198 0.0010636167655172575
200 0.000990871504280826
200 0.0011203620221238973
201 0.0009591563362445866
201 0.0010467669072249729
201 0.0010724783110598775
201 0.0010806337954544643
201 0.0010827521228915873
202 0.001053870227876049
202 0.0010841862711711123
202 0.0010874888759690158
203 0.0010829214657893953
203 0.0011006398920056157
203 0.0011044691009389855
203 0.0012048976312998274
204 0.0011226040851282121
204 0.001170643727828719
204 0.0012613246480446397
204 0.001274352844186071
205 0.001115317554389343
205 0.001173899814285638
205 0.0011743580619717434
205 0.0012134312304093228
205 0.0012278502579051629
205 0.0012539915636364258
206 0.0011003234264870588
206 0.0011495678390804807
206 0.001210581936475444
206 0.0012132980229007417
206 0.0012511448413001721
206 0.0014178623422583946
207 0.0012167119251781
207 0.001256282549549505
207 0.0012772858811881075
207 0.001328270166666637
207 0.0014625067785800168
208 0.0011352903383382638
208 0.0011769810970873827
208 0.0012771136161369157
208 0.0013569603223350616
208 0.0013758989395603544
208 0.0014091545269231313
208 0.001516665141509388
209 0.0012998210351351381
210 0.0012927289139785015
210 0.0013530209346247198
210 0.0013911438006135345
210 0.001398571176399009
210 0.001418084138235344
210 0.0015255904078015185
211 0.0013929214414303978
211 0.0014758303726592342
2560 0.0026998319798387854
2564 0.002683211164251219
2576 0.0026844002098765293
2579 0.002755076237499987
2585 0.006764082324455193
2586 0.006575139256410188
2596 0.0026507546759258257
2598 0.0026769320254777084
2608 0.002758942941176376
2618 0.0028814895627118403
5041 0.011576420118421053
5042 0.012948466340659355
5048 0.01994994414285715
5050 0.018547782336448587
5075 0.01802383369026551
5093 0.005471660760563339
5102 0.016918677860869657
5103 0.00521931458333329
5106 0.014365015446540803
5155 0.012855450692982488
6309 0.025404192256880783
6338 0.03296054332467525
6362 0.01998798359375
6399 0.034665611680000104
6412 0.02257649646153842
6413 0.021054829084415555
6434 0.037591576149425265
6435 0.023841003263999922
6443 0.024537492342105262
6452 0.03561489784931487
7546 0.03242230636470588
7547 0.024806282114754042
7554 0.03498358608000006
7582 0.033984867101265914
7589 0.02572403407758622
7598 0.043000218346666653
7599 0.03650131983098588
7604 0.022360727965277723
7610 0.03735245714285715
7620 0.02539442828695664
9955 0.013559575468750085
10040 0.02433040179464279
10046 0.02714573123750008
10050 0.025683981462809966
10071 0.013745403031250075
10079 0.024888613131867996
10080 0.030853143690140812
10083 0.01294072048611112
10085 0.03132216052941176
10099 0.01351854496078419
10107 0.013097162753846148
10110 0.01343390571698104
10113 0.03637143093103451
10116 0.021921062923728835
10129 0.04051016923076936
10141 0.011554091549019492
10147 0.024729878316831665
10149 0.032326493776119396
10159 0.03538034518518527
10255 0.044248404966666696
12486 0.05065871880555569
12546 0.03475523969230765
12552 0.05839175179999998
12555 0.04868827992982461
12575 0.0334574804999999
12580 0.048225597249999905
12581 0.03715351216853926
12589 0.028177026999999976
12597 0.04004338199999996
12598 0.04332751527941183
12602 0.04046392226666666
12613 0.03578059130769237
12615 0.047247330583333455
12627 0.030177609899999867
12650 0.0425669768428572
12654 0.029477962579710342
12658 0.05308597825373112
12687 0.045340768442307604
12699 0.03455545603571435
12701 0.03479533166666659
13468 0.05728692389130453
13495 0.060479471636363774
13563 0.05493917508888854
13710 0.022979895171428667
13739 0.022851975980769268
13775 0.05714966473333334
13783 0.05464682752000044
13795 0.0538255522978724
13805 0.02245263614285729
13918 0.020314251632652925
15035 0.0457566675625
15053 0.04303910086000016
15091 0.03188942951851858
15098 0.03508311213333317
15098 0.044188389879999866
15109 0.04291896464150938
15111 0.03640681679365062
15123 0.04851825309259272
15160 0.03641946920289861
15174 0.034085707833333326
17001 0.03333434327586215
17144 0.07787842254285765
17210 0.07780445154054069
17259 0.029766513909091255
17272 0.10367410099999971
17358 0.06727185116666691
17408 0.03007048383870946
17437 0.09040754492307689
17466 0.07408286773529404
17529 0.05456207010526317
17562 0.08493477971428569
17576 0.029517944945946353
17576 0.06411145462222202
17583 0.05349190298275847
17585 0.05375452689830514
17588 0.061516339446808586
17615 0.0650203721363635
17616 0.06105477608333354
17622 0.05670295987272715
17631 0.05057043416129048
18736 0.021228229680851068
18808 0.0988483221764706
18827 0.06435140873809528
18843 0.05907389255555549
18866 0.06284343968085093
18897 0.07666929539393957
18901 0.062082207363636475
18907 0.021996161977777796
19010 0.06374946328571433
19025 0.07694617315624985
19963 0.042642068733333274
19985 0.055077992111110946
20020 0.06377136790000014
20034 0.060450168066666636
20039 0.05677271379999986
20073 0.047592330019607804
20083 0.05046663598360653
20098 0.061872146805555514
20099 0.04666026962264156
20100 0.04574147798113193
20101 0.04553056425423738
20118 0.05546309477499998
20144 0.043610693275862034
20150 0.0705558904857143
20179 0.050769212954545236
20193 0.04532947914285702
20203 0.05147545212121232
20206 0.04961672097435883
20220 0.04899052075000007
20332 0.05091612139999993
20430 0.035388647423077194
20566 0.036053710476190916
20578 0.04228076489285711
20718 0.04037469213043542
20790 0.037749528590909034
20799 0.10523970454545471
20831 0.044831989649999925
20863 0.03905407604347852
20915 0.03854423360714294
21083 0.038911280000000374
22467 0.07789488621621604
22520 0.07905609002702722
22525 0.06224094929411764
22538 0.07974293705405393
22541 0.09157094757142852
22572 0.06965086938636364
22594 0.06836338052173922
22622 0.07714659725641021
22654 0.0777015263421053
22697 0.08132925113513524
23676 0.14104394989999988
23847 0.06524643450000031
23851 0.14826830788888876
23854 0.05590938124999969
24027 0.0508616521000004
24152 0.05092157480000026
24209 0.05114181933333336
24273 0.12253935909523776
24290 0.10424244365000028
24374 0.057357018500000204
24969 0.028159220387097103
25020 0.05659322188372085
25169 0.026471450911764883
25175 0.029246097199999946
25207 0.029510258399999857
25212 0.07422262083333339
25223 0.02940043451428573
25229 0.06302027671794874
25264 0.06759812979411763
25314 0.02912921106666649
27218 0.08046620674999991
27224 0.07018254943750057
27230 0.1435474405789477
27259 0.06937425929629665
27304 0.03763294556521734
27351 0.07034570560000096
27367 0.1416883872352937
27417 0.17418700546666674
27471 0.07201533028571434
27472 0.060045316137931175
27478 0.07315200629629609
27479 0.038366716958333345
27497 0.08393962854545478
27531 0.07506648606666667
27580 0.03471476660000015
27603 0.05365372814285693
27612 0.1444175853000001
27638 0.13752761393333374
27661 0.08742738457692305
27955 0.037551464428571164
29935 0.03608702668000021
30041 0.03505941137500018
30053 0.03483813942307675
30067 0.03507341673076917
30071 0.10078990182142857
30107 0.03861517450000018
30118 0.03619114419230765
30138 0.09526969255172446
30180 0.03738259195833341
30274 0.08588871516666667
30289 0.25476275009999905
30327 0.24237657227272696
30348 0.03718999818181819
30398 0.0973281373999999
30542 0.14825959507142908
30592 0.08911134915384594
30594 0.21294918391666537
30747 0.08161494561538518
30828 0.0738710974166666
30978 0.08096846435714333
31277 0.03544450259374998
31313 0.03401599260714277
31314 0.03489500124242426
31327 0.038678548416666736
31438 0.09626656239999971
31457 0.03535478332000004
31496 0.035065006307692353
31545 0.09568475406451621
31546 0.09425558886666655
31645 0.03505139567857122
33360 0.11478256762500028
33399 0.17130192069999986
33425 0.27014849977777783
33545 0.21798570019999985
33550 0.3042239225714281
33862 0.21730818391666715
33909 0.20086635990909035
34044 0.09077512519999935
34060 0.11087752509999974
34132 0.0852351794615383
34250 0.09419074204761896
34357 0.04927318388235319
34433 0.09120013549999983
34522 0.10212583094444413
34621 0.08551468931818172
34647 0.09020599369999997
34741 0.07881945650000009
34744 0.09939270099999972
34768 0.049128223631579114
35158 0.050600945800000116
37520 0.09416365382608699
37570 0.09494800625000029
37592 0.10890938810526332
37596 0.09936348214285709
37607 0.08264199685185213
37648 0.0740258024516127
37661 0.09518676447826109
37673 0.1092223194761904
37703 0.0776827470357143
37724 0.09368947536363657
39839 0.11595267110526321
40078 0.10169084723809492
40107 0.10037402347826083
40116 0.09951475959090907
40171 0.11083050688888857
40172 0.10492357909999991
40179 0.09762758858333324
40350 0.10339712007999992
40361 0.08848190800000026
40398 0.09846679757142858
40921 0.1521206333499996
40947 0.13441743964999997
40980 0.05221088482352949
41119 0.05279396714285741
41138 0.1384264207999994
41250 0.15027404418750012
41321 0.050905064833333964
41425 0.13516103545000027
41456 0.04991585879999931
41592 0.13736385790909134
41826 0.11674486223076946
41872 0.069165075066667
41990 0.11610533355555545
42053 0.10877128423529403
42057 0.097154512352941
42089 0.1063286806111111
42126 0.12412296705263112
42226 0.10995314837500025
42306 0.1071256519999996
42483 0.05824776666666682
43769 0.04976281679999994
43873 0.05014243288888901
43882 0.14188208778947345
43884 0.15462606449999958
43898 0.14788626177777756
43904 0.13840256347618998
43936 0.14304701660000002
43983 0.0480923187391304
44039 0.14056090425000017
44169 0.14076101879999986
48896 0.16473730357142916
48946 0.1399996636428568
48966 0.13146503059999948
49071 0.17635114599999988
49085 0.08006272753846161
49102 0.1750983877692304
49229 0.1650089549166672
49292 0.15229713053333332
49471 0.13571762149999955
49534 0.0844220149090915
49720 0.15230362722222257
49776 0.09817170826086984
49929 0.17316341427777793
49960 0.1295911276249999
50061 0.1165409513888889
50104 0.17848484720000027
50137 0.11478239811111113
50151 0.1206383334117646
50152 0.10193587284999986
50184 0.15647361355555509
50198 0.13247164292857136
50213 0.12028119524999992
50218 0.15449609022222255
50228 0.14997735405555565
50231 0.15217948689473645
50257 0.15232234668421007
50274 0.1512176490526318
50358 0.12494409317647068
50376 0.11206170833333326
50390 0.1627378087058822
51996 0.19633501521428645
52110 0.1739922055333333
52142 0.17917547021428554
52181 0.19414048207142873
52247 0.19081164578571425
52250 0.07088341639999954
52261 0.18893201178571495
52291 0.19314819546153872
52325 0.06809321660000005
52672 0.0684910028666664
54579 0.11398165471428598
54782 0.12912865464285733
54861 0.1278724305333339
54951 0.06760769699999952
54955 0.12272716113333347
55034 0.12672631106666638
55118 0.11178930743750004
55175 0.12196927071428577
55199 0.11346128472222203
55414 0.12146551831249974
55692 0.10515070000000008
55913 0.2294949809999994
55913 0.2332814874999997
55972 0.18772650333333316
56111 0.17901753036363613
56113 0.16410441911764687
56139 0.1816880721999998
56216 0.1765494295384616
56315 0.20725570366666643
56393 0.15135631955555576
56447 0.18948398681249978
56450 0.06056893164285691
56462 0.17339394719999981
56501 0.1541837349090904
56502 0.16615479164705865
56555 0.1778006278000002
56575 0.2046406021818192
56587 0.15889486276470588
56663 0.1847009416999999
56670 0.17598489574999976
59925 0.12674194942857145
59970 0.1273867405384617
59974 0.11921667864285761
60108 0.1236341379999999
60120 0.12266592693749967
60148 0.11708500787500031
60233 0.07421296590909082
60234 0.07033076033333356
60251 0.13266159835714295
60307 0.1278825468749999
62239 0.12045359387499976
62576 0.2351944831999994
62634 0.21678310020000033
62756 0.12143349474999932
62818 0.08961952500000052
62903 0.09247393172727249
62951 0.09295301725000016
62978 0.09329785227272712
63014 0.18653146679999963
63168 0.2865949375000003
63201 0.09516948109090896
63203 0.22868765991666665
63234 0.1195502238749997
63254 0.2737938752999998
63374 0.08899070841666686
63444 0.12050405971428546
63506 0.257896884444445
63601 0.09303423100000009
63632 0.1974686930909083
63757 0.11244015625000037
68294 0.08093629160000049
68432 0.1941262423636361
68592 0.1919053686153846
68628 0.22794345491666648
68689 0.08295459307692245
68829 0.0822722725454545
68852 0.19745553853846196
68890 0.2599995903333336
68910 0.24878361239999974
69038 0.23093085066666733
69314 0.22813449999999985
69484 0.1635063472499998
69605 0.26597248424999975
69638 0.14107385437500009
69691 0.15909596945454527
69699 0.14412780761538493
69706 0.18599520838461514
69706 0.2505485831428566
69749 0.13582871442857122
69797 0.09962527480000105
69884 0.0888928249000001
69926 0.1446821571538468
69936 0.18685566645454588
69942 0.2245705383333331
69951 0.20881419274999935
69994 0.09274722480000008
70009 0.21366817299999988
70032 0.21782872753846105
70079 0.13514615039999994
70092 0.2203716026923079
70153 0.23735601877777887
70161 0.29857013537499943
70298 0.19961799038461528
70316 0.21348778515384564
70318 0.08451703116666594
70330 0.13733898814285692
70348 0.2180556346923074
70401 0.21803255077777767
70403 0.21241645199999964
70527 0.08044326615384524
73803 0.26735369444444423
74075 0.2872465051249997
74309 0.2688575881111114
74321 0.2931226297777781
74342 0.11102755859999931
74434 0.28582656022222175
74507 0.2877299026666667
74613 0.22471640154545433
74619 0.10751339062499987
74770 0.10651938729999984
79895 0.20889354858333364
79962 0.1816139839230771
80088 0.19031299658333323
80094 0.19689153720000013
80106 0.20534340829999972
80120 0.18414146875000018
80218 0.2138975333000003
80238 0.19799614018181833
80279 0.18987692366666664
80358 0.1880407082727278
82074 0.16615771227272755
82238 0.15540427272727247
82411 0.19559057388888887
82413 0.09985871679999966
82441 0.1883900541000001
82475 0.2202947541000002
82488 0.22576711250000017
82607 0.1968534442222223
82668 0.22573052929999982
82839 0.09303158320000052
83897 0.2447069947500009
84209 0.3710320954285708
84457 0.2920337176666664
84476 0.19789767699999983
84586 0.14336600585714163
84674 0.13668641100000048
84715 0.1942812036666669
84738 0.14023053571428537
84749 0.23163886600000044
84779 0.18632285166666662
84809 0.1849213796666673
84880 0.13727853319999994
84918 0.29877095300000045
84973 0.22365746337499992
84996 0.1370931847142849
85096 0.33232041162500003
85123 0.13349409925
85158 0.1815993101111112
85223 0.21941773155555447
85297 0.11347554139999971
87134 0.10714159179999996
87239 0.1130555648888883
87252 0.10995826259999966
87335 0.10990789590000034
87404 0.11237121288888947
87452 0.11731168522222173
87499 0.20234484244444395
87506 0.2820160040000005
87596 0.3002523982222228
87722 0.11137640612500066
89811 0.3025760554444445
89858 0.28069041269999995
89897 0.26622954190909065
89907 0.27900990409999993
90013 0.2508089054545452
90165 0.10461780439999976
90238 0.10275209180000004
90240 0.3094423832000002
90359 0.2859586459999992
90477 0.09990060387500055
94916 0.15803068750000016
95411 0.16809238320000047
95548 0.35451667257142816
95578 0.15111607128571386
95802 0.1130546584000001
95831 0.1559555000000003
95853 0.16352018457142847
95887 0.16040357714285744
95889 0.1463001071428575
96004 0.3454849641428573
96022 0.11575443329999935
96074 0.11064765277777748
96109 0.11278740722222283
96150 0.10968836670000001
96232 0.12440825466666657
96302 0.4049174236666673
96319 0.2144491373000001
96564 0.11356707500000027
96568 0.12273094433333359
96636 0.3347405627499991
98319 0.2524773490000003
99025 0.2819687084285718
99068 0.24106600025000047
99269 0.2238438632857141
99304 0.27855267699999997
99311 0.14394505020000067
99467 0.2531905707
99492 0.29043820324999947
99502 0.3048195278333334
99841 0.29400126562499995
104239 0.24943401062500037
104591 0.2156979166249995
104702 0.2173202602500004
104783 0.21791871300000012
104843 0.2356076667777772
104911 0.21552826049999996
104961 0.12673621362500032
105000 0.27713079662499984
105098 0.13395698340000023
105185 0.13145101680000018
105305 0.13708465087500032
105383 0.32438819799999985
105467 0.19504560000000026
105479 0.3497859582500005
105509 0.14252532142857177
105559 0.36322414599999914
105609 0.29834538900000024
105755 0.1324167664000008
105835 0.4888620417999995
105837 0.17070565283333336
105897 0.35390439050000033
105907 0.13943197387499984
105922 0.38795538114285727
106072 0.36476488216666664
106114 0.366598666500001
106257 0.14710698242857134
106402 0.408258465
106410 0.3280057030000001
106493 0.1725585764999984
107523 0.20078784160000113
109463 0.24584453125000016
109700 0.23500884350000018
109807 0.12715980957142875
109930 0.20395790744444378
110164 0.22043284375000027
110214 0.24969245814285732
110218 0.2013930974444447
110228 0.24334061962499987
110240 0.21015551866666668
110291 0.31267518457142834
112669 0.27267869449999854
112893 0.16868442519999932
113300 0.3804096666666676
113373 0.38590895150000054
113408 0.28763959716666676
113614 0.15835334180000019
113624 0.29880847628571416
113693 0.16365641659999924
113861 0.16104318066666737
114376 0.15684288700000032
121692 0.152821946428571
121878 0.33145820242857077
121907 0.14658768339999922
121952 0.1475736043749989
121985 0.1455358392857146
122115 0.15007211928571504
122348 0.14741386314285723
122348 0.15003916057142927
122547 0.2523557977142862
122905 0.14706758337500014
123216 0.4045781428571428
123333 0.3096078072499999
123586 0.1503163802499996
123741 0.14439598228571374
123769 0.33577708314285715
123811 0.14036570828571474
123813 0.1641432246000008
123853 0.4187182914285711
123916 0.17088983319999967
123946 0.37571754757142883
123996 0.4306386874999995
124067 0.1681063956666661
124081 0.15050851814285743
124143 0.3952460276666662
124182 0.14375331237499944
124223 0.15275758300000067
124246 0.17436721700000035
124500 0.16952532649999932
124524 0.16344313071428473
124689 0.41081004166666685
126653 0.1585422913333326
126795 0.25657941649999927
126799 0.3111558540000008
126840 0.2543546489999992
126979 0.2876097915714289
127058 0.416980483199999
127172 0.3101455903333334
127209 0.3593358611666666
127282 0.3340127419999995
127283 0.27966643457142837
127457 0.35852461133333396
127492 0.279751395666666
127925 0.2952542618571439
127958 0.3692608251999999
128427 0.2831103473333331
128428 0.32212605533333455
128461 0.41007778319999844
128505 0.3360754915999998
128513 0.3097621873333338
128972 0.18098868319999895
139390 0.2908039227142858
139477 0.3218696131428569
139638 0.1668557000000007
139784 0.31022575683333287
139840 0.3542637431666667
139917 0.35943727985714297
139985 0.16975675000000018
140243 0.18153191660000018
140251 0.2867550348333327
140317 0.31897449414285717
141883 0.4761913749999997
141913 0.29568129883333266
142203 0.4939444998000013
142265 0.42880433379999944
142438 0.31819050666666726
142500 0.32253365839999903
142626 0.4394781252000001
142679 0.5182745502000004
142698 0.3204151805000007
142704 0.33414516659999904
142720 0.5307993333999989
142838 0.29178875733333304
142916 0.3617673166000003
142956 0.2245283165999993
142964 0.5030165666000002
143066 0.4183351181666654
143098 0.19197487519999967
143168 0.3327336583999994
143304 0.3859125332000005
144172 0.5576133919999997
147519 0.39635742366666743
147576 0.4687529028333331
147778 0.500659375
147999 0.19796424179999902
148099 0.3634770903333333
148109 0.48129664583333326
148189 0.4803764376666659
148272 0.43594947216666746
148366 0.3565229374999994
148566 0.21022024160000044
148632 0.21252342519999984
148732 0.20577446660000048
148790 0.41796606249999907
148937 0.3888175276666672
149038 0.48979104183333355
149150 0.3071116114999999
149329 0.39375543783333394
149333 0.3483547918333336
149596 0.3734002290000002
150567 0.4058648749999996
156934 0.44837910839999895
157091 0.4699922015000002
157164 0.18815153339999924
157378 0.19032967499999884
157380 0.1837622835999994
157436 0.43402825683333407
157543 0.4290624515000001
157736 0.4372535
157874 0.4744324235000003
157894 0.18439870859999985
160029 0.5261768419999996
160078 0.4226461334000007
160458 0.4858144000000003
160600 0.5527395836000004
160604 0.5568171913999997
160629 0.5673243917999997
160725 0.533547508200001
160935 0.2323487917999998
161213 0.5901423577999999
161325 0.5031199330000007
168824 0.3506320416000001
169165 0.3886659584
169571 0.3571198749999998
169651 0.40626333360000083
169734 0.4517554500000003
169788 0.40185612499999906
169829 0.3306496333999995
169925 0.35808991660000017
169935 0.42707244999999966
169984 0.497809791800001
170549 0.3902098748
170694 0.3533737500000001
170784 0.22555354159999935
171014 0.4540010919999986
171138 0.40130689999999947
171392 0.4213874165999997
171478 0.46555796659999943
171551 0.47052254199999977
172120 0.22166813379999936
172158 0.4386731836000003
173282 0.6047852417999998
173286 0.5579777832000005
173408 0.5428513913999999
173630 0.5341338168000007
173768 0.3928308749999999
173917 0.5035175749999994
173981 0.5479136918000009
174076 0.39137064999999965
174903 0.2293534084000001
175125 0.23197317519999955
177464 0.4669412917999999
177495 0.49908329159999953
178220 0.49079558319999916
178234 0.4169949836000001
178736 0.37903214980000044
178741 0.5570874999999994
178874 0.43721594179999956
179097 0.5149633999999992
179493 0.5006493665999997
179674 0.5375067666
190421 0.4540438748000007
190624 0.2374366084000002
190667 0.5212056832000009
190716 0.5266181166000002
190762 0.23750399979999984
190855 0.5772005749999998
191059 0.23517205020000134
191074 0.2574652584000006
191084 0.23038275799999966
191947 0.23789598339999998
192114 0.41539339999999925
192149 0.4738245918000004
192504 0.5181890666000001
192636 0.4807316168000014
193167 0.40594720879999924
193433 0.43305892499999954
193442 0.4741988916000004
193714 0.5275523831999998
193730 0.3749244583999996
194234 0.457100883199999
198691 0.4734622669999993
198730 0.4225776331999988
199074 0.46032566680000003
199304 0.3617721833999994
199574 0.5027500915999994
199694 0.5967637916000001
199718 0.4951071502000005
199861 0.39249485840000065
199874 0.4380434084000001
199884 0.45064333319999933
199897 0.4009536418000003
199933 0.5033142000000005
200004 0.5724743083999997
200005 0.4440449002000001
200012 0.5969969668000005
200053 0.43369295819999965
200473 0.5984133167999992
200515 0.5297224084000007
200557 0.6139839831999993
201387 0.5330593084000007
214057 0.36626660019999946
214418 0.3771969915999989
214495 0.43941729179999955
214635 0.41213723320000073
215326 0.7316306834000003
215349 0.4303807918000004
215448 0.3192172249999999
215479 0.4332701166
215792 0.3357666248000008
216164 0.5962310168000002
223056 0.4325497669999997
223589 0.6083405333999998
223626 0.43482554999999934
223769 0.4064749586000005
223801 0.6245280084000001
223983 0.3182183249999987
224129 0.4556124170000004
224446 0.5956745254000012
224465 0.4766315997999989
224801 0.6322001830000005
225418 0.47764416660000036
225466 0.45576609180000033
225469 0.6754708004000001
225524 0.5642943999999993
225528 0.6406830000000013
225759 0.6355182999999996
226107 0.6271787250000003
226220 0.6635509834000011
226282 0.5441268416000007
226377 0.4866383422000006
227170 0.5378247916
227209 0.5054677579999997
227387 0.5329978915999994
227758 0.44607593340000096
227969 0.5396140000000003
228232 0.44678664999999923
228487 0.49571970040000013
229153 0.5019612083999995
229236 0.43314666679999975
229866 0.5029323001999998
250034 0.9443513415999994
250080 0.5238313500000004
250151 0.5509632502000017
250178 0.564318441799999
250394 0.595737216800002
250515 0.5309288249999987
250881 0.48507288340000015
251197 0.5424017581999998
251843 0.4023131083999978
252422 0.4056839916000001
256040 0.5326838415999994
256701 0.7043248002000005
256724 0.4750724167999998
256923 0.504802725199999
257165 0.502490925
257290 0.5763100666000007
257291 0.6293168834000007
257517 0.6049130081999998
257744 0.5385217586000011
257789 0.5550972997999992
257913 0.6651981002000007
257976 0.47623875840000024
258001 0.5315730750000007
258164 0.6136838915999995
258205 0.6687127581999995
258455 0.6338071835999998
258830 0.4350969495999998
258851 0.4848355247999997
259452 0.563105225000001
260024 0.6571640168000001
286023 0.47428004160000015
286463 0.48925935840000107
286763 0.5812841415999997
286867 0.47330404180000085
286939 0.3679782414000002
287125 0.4662191748000005
287272 0.4594936584000003
287430 0.4657129914000002
287482 0.5576007668000003
287717 0.4457160836
288821 0.8534639500000004
288934 0.648488050000001
289135 0.5580597500000003
289421 0.5808009248000005
289761 0.6926632749999996
290446 0.7119706164
290541 0.5912740165999999
290787 0.6759744415999996
290883 0.6377660335999998
292263 0.9247213330000015
322684 0.4798620584000005
323036 0.5456174083999997
323149 0.6910103497999991
323370 0.41684012500000167
323493 0.6777625167999985
323782 0.44974925839999996
323811 0.5107129915999998
324003 0.5292140331999995
324450 0.8329946412000012
324465 0.6872444252000015


==> anc/minword_benchmarks.dat <==
10 8.764723445022781e-06
10 8.82368076327631e-06
10 8.831180144278154e-06
10 8.84659737902938e-06
10 8.851757880727165e-06
10 8.86663166182685e-06
10 8.868702173165155e-06
10 8.879095425829687e-06
10 8.90178003650348e-06
10 8.909984778556672e-06
10 8.916349173529851e-06
10 9.241952532148625e-06
10 9.293348231612942e-06
10 9.355267485853067e-06
12 9.774268563284655e-06
12 1.0475499221261344e-05
12 1.048967359935075e-05
12 1.0500850519009252e-05
12 1.0504131091320751e-05
12 1.0506314617130024e-05
12 1.0515719090278068e-05
12 1.0535196532612765e-05
12 1.0541033626127803e-05
12 1.0541426287410685e-05
12 1.0548250347610604e-05
12 1.0552386619495026e-05
12 1.0556624056163826e-05
12 1.0558212134455368e-05
12 1.0568809178929516e-05
12 1.0578837605784075e-05
12 1.0588441441418944e-05
12 1.0589911851964722e-05
12 1.0606712091081835e-05
12 1.061850974764341e-05
12 1.062579953651904e-05
12 1.0626183787852546e-05
12 1.064490403776086e-05
12 1.0649333813045323e-05
12 1.0711430973703681e-05
12 1.0722963850788821e-05
12 1.0793717173025498e-05
12 1.1195196092621167e-05
12 1.1260013592374094e-05
12 1.1263193322129976e-05
12 1.1282863197169162e-05
12 1.1296316787421534e-05
12 1.1308719244456903e-05
12 1.1313166066643243e-05
12 1.1319374671600824e-05
12 1.131987696302021e-05
12 1.1338305751418042e-05
12 1.1346770381776202e-05
12 1.1352832726658088e-05
12 1.1364682718339973e-05
12 1.1382593268269542e-05
12 1.1385536678176416e-05
12 1.1388020283731766e-05
12 1.1414114220701038e-05
12 1.1484054526969129e-05
12 1.1496060526088978e-05
12 1.1571413544642856e-05
14 1.2625317306480016e-05
14 1.266433223284057e-05
14 1.2675173810749484e-05
14 1.2677033007416393e-05
14 1.2713978896846374e-05
14 1.2744868578601667e-05
14 1.2790365709584707e-05
14 1.2793419244840534e-05
14 1.2883356353528141e-05
14 1.3219050773716757e-05
14 1.3266412855211952e-05
14 1.3304432554929238e-05
14 1.3307407639295232e-05
14 1.3324751689518835e-05
14 1.3325246088187336e-05
14 1.3338857808677035e-05
14 1.33469270013376e-05
14 1.3350818194736947e-05
14 1.3360195163911125e-05
14 1.3374085804488031e-05
14 1.3376562267458565e-05
14 1.3376733410057148e-05
14 1.3377149097017982e-05
14 1.3391330962819478e-05
14 1.3402377514275406e-05
14 1.342130469301375e-05
14 1.3435381768395975e-05
14 1.346383021618153e-05
14 1.3472137016379073e-05
14 1.3472474216255347e-05
14 1.3483480240074891e-05
14 1.349042802118904e-05
14 1.3493704672780362e-05
14 1.349462320702653e-05
14 1.3500896923615417e-05
14 1.3502869928831211e-05
14 1.350791133068647e-05
14 1.3523342787210972e-05
14 1.353636526473212e-05
14 1.354299684049155e-05
14 1.3579168820854856e-05
14 1.3585729036355684e-05
14 1.358582791833493e-05
14 1.3606356677781613e-05
224 7.89436780082701e-05
231 8.040959243697722e-05
231 8.056329650023587e-05
245 8.560516933321769e-05
245 8.58791160220518e-05
252 8.900959173498183e-05
259 9.162023995405983e-05
280 0.00010067254665281498
350 0.00012800044026540017
350 0.00012895078582803826
371 0.0001342967323552234
371 0.0001357259270225698
378 0.0001386522330264287
378 0.00013993525450111674
392 0.00014276013757029958
399 0.00014642732107681948
399 0.00014710444469526388
399 0.0001473666831778677
399 0.00014738545446869476
399 0.0001491054052810859
406 0.0001502177758508927
413 0.00015269558852282715
413 0.0001532824263845636
413 0.0001533062094795519
413 0.0001543567843642796
420 0.00015453952051359808
420 0.00015650395725586008
420 0.00015701977062934966
427 0.00015784887495758442
427 0.0001600649181307891
434 0.00015887386362797422
434 0.00015923782992744627
434 0.00015957032620599163
434 0.00015994806803661379
434 0.00016023077239951425
434 0.00016159132709793263
441 0.0001619239818114517
441 0.00016400452605728658
448 0.00016700799982002307
448 0.0001675131602140251
448 0.0001678611201080681
448 0.00016789550795928395
448 0.00016914033843656685
455 0.00016761845300518568
455 0.00016955197228468575
455 0.00016996672747732783
455 0.00017139116031659817
462 0.00017079298125117907
462 0.00017153388387562015
462 0.00017221745444573124
469 0.00017428146607104678
469 0.00017485122622061476
469 0.00017516423911434386
469 0.00017546098244937083
469 0.00017690622549400238
469 0.0001771333972835821
469 0.00017730027281516117
476 0.00017822239871692492
476 0.00017830784677430914
476 0.00017867316698648536
483 0.000178736068800049
483 0.00017972018602393047
483 0.00018008139531697475
483 0.00018076598692571313
490 0.00018305217590906768
490 0.00018436943898842188
490 0.00018439034188207909
490 0.00018500549358354366
497 0.00018506394994916887
497 0.00018668922115994038
497 0.0001875070045671334
497 0.0001876195321470763
504 0.00018527008495078184
504 0.00018758533179063684
504 0.00018763429438584085
504 0.00018894806079454348
511 0.0001889173716779305
511 0.00019057492218169884
511 0.00019140947839750276
518 0.00019199882264643407
518 0.00019567900676532385
518 0.0001961231995320229
518 0.00019707743591980753
518 0.0001977023241817219
518 0.00019861680410835058
525 0.00019496719167532168
525 0.0001959829802538083
525 0.0001968378449612002
525 0.000196895573645235
525 0.00019788681853024885
525 0.00020088816146389
532 0.00019917810755619284
539 0.00020348908545317595
539 0.00020513613195958963
539 0.00020537915782591778
546 0.00020444298610474405
553 0.0002093090379232469
553 0.00020977161967065445
567 0.00021158081311003268
574 0.00021370880417992858
588 0.00021947674301280755
588 0.00021962565096556277
600 0.0001303966247373887
602 0.00022463833486115637
609 0.0002307138416436605
630 0.0002419651987495634
720 0.00015891231902749652
780 0.00017682967993133938
804 0.00017749728712120646
960 0.0002213184677804249
1008 0.0002299691886324126
1068 0.0002470379895314458
1104 0.00025525875546084803
1104 0.0002562869376355704
1212 0.0002873319670954416
1232 0.00021250980197579412
1296 0.0003115569291416672
1564 0.00026158324580248386
1606 0.00019985115223810815
1717 0.0002853063990442437
1751 0.00029247521121633803
1785 0.0002976198705481141
1819 0.00030417862239333414
1819 0.00030442578770596137
1870 0.0003134343169936889
1904 0.0003231138759272308
1919 0.00029342909681371145
1921 0.00032960077656306905
1953 0.0002642638663722203
1989 0.000338056167078727
2100 0.0005218852053765106
2112 0.0005213926114132637
2121 0.00029155527195356425
2222 0.0002923002395227701
2331 0.0003292143441491482
2394 0.0003318194464286132
2436 0.0006036125811855672
2532 0.0006261949634393933
2532 0.0006339242630206873
2556 0.0006351658503265811
2628 0.0006506293205037251
2640 0.0006546986328341395
2652 0.0006643438700840408
2688 0.0006670850530726722
2688 0.0006767153684576105
2750 0.0003663627378604941
2772 0.0006933883507624392
2820 0.0006996215998550008
2868 0.0007178791016202688
2880 0.0007166380891917664
2892 0.0007220355909436086
2892 0.0007233854931086412
2904 0.0007362015597578058
2916 0.0007350023215363096
2952 0.0007545683427004895
2976 0.0007429598143297534
2976 0.0007459689502298546
3000 0.0007613785559032884
3012 0.0007637243040751742
3024 0.0007592792535208485
3048 0.0007594779129420194
3048 0.0007640425188973841
3048 0.0007653490327999691
3072 0.0003845419967987243
3084 0.0007809558766447289
3084 0.0007838538894268504
3094 0.00035303152236595644
3096 0.0003885237524193678
3096 0.0007745004393938668
3108 0.0007852165860393727
3132 0.0007853198095237365
3132 0.0007888010008150225
3132 0.0007929043779779738
3136 0.0003247638678729895
3144 0.0007981818667819721
3156 0.0007878457848510689
3156 0.0008014331267492282
3159 0.0003406456253553413
3168 0.0007909296296910433
3180 0.0007988196764704581
3192 0.0003954612152835928
3204 0.0008014826610455354
3204 0.0008068361110190475
3204 0.0008101367296847347
3228 0.0008120777215719683
3234 0.0004594217547170621
3276 0.000823134615776198
3300 0.0008236078740425482
3300 0.0008292387908383753
3312 0.0008328984418803214
3324 0.0008387678974134984
3324 0.0008401770799640726
3384 0.0008618566755321177
3420 0.0008597290882883408
3420 0.0008616062923077634
3420 0.0008648304764022643
3432 0.0008630584698577151
3432 0.0008751772563636303
3432 0.0008762430702070209
3432 0.000879196741847934
3468 0.0008821693063478441
3528 0.0008839625514365109
3536 0.00041209089782891684
3540 0.0008943100653404309
3540 0.0009004123864690248
3540 0.0009024298228199497
3576 0.0009059223593118323
3600 0.0009102291687082874
3612 0.0009065698943323395
3624 0.0009097081378020752
3636 0.0009192574526709655
3648 0.0004692354850242787
3648 0.0009302573247365193
3672 0.0009337130648857534
3672 0.0009414357455795381
3684 0.0009297082682693624
3732 0.0009557011171871521
3756 0.0009478029776914534
3792 0.0009582223047210169
3792 0.0009599891177052282
3792 0.0009643561647786338
3804 0.0009590825554462624
3804 0.000977365298896195
3828 0.0005518175272108892
3828 0.0005520822137531085
3828 0.0009723937567839647
3864 0.0009768051817278219
3924 0.0010018235973225998
3969 0.0004526798114636402
3972 0.0010148731690868386
3984 0.001008507921548472
3996 0.0010255986985851936
4060 0.00045052241589228
4064 0.00038650540080373296
4068 0.0003404840834819723
4176 0.0010678650824972344
4176 0.0010820808458149784
4188 0.0010716973006757312
4212 0.0010839246469939903
4238 0.0005197598557589363
4277 0.0002558861153430472
4296 0.0010872580428240863
4340 0.0004345189599099765
4380 0.0011182259287356854
4488 0.0011522454821432453
4512 0.0004297125681616375
4590 0.0005325392299672184
4644 0.0011962222154225787
4655 0.00039512930491796526
4736 0.00045310612400565253
4736 0.00045855624639752764
4752 0.00043478759286037555
4800 0.001236651030264649
4884 0.0004012378628024149
4884 0.0004591579104617756
4992 0.00038825379522460743
5040 0.00035860042457060403
5040 0.0003814567140014962
5146 0.0005284693721435992
5270 0.0005438464438235405
5394 0.0005474651813560581
5508 0.000514295287149809
5544 0.0004038485094419504
5560 0.0004245290168814732
5687 0.0003553524697083897
6006 0.0004405884359798099
6006 0.0004486797487273713
6031 0.0005137018011633757
6105 0.0005306426608409908
6300 0.0004690652526829115
6394 0.0004287464823107177
6396 0.0005139567042328557
6468 0.00045325257479938497
6480 0.0005192217148222852
6510 0.0004918428007099858
6636 0.0005007312894874391
6674 0.00043554118577241954
6697 0.0005869799098064069
6721 0.0004438997380294764
6808 0.0005968889222766924
7003 0.0004680213130140689
7582 0.0014664448373146505
7837 0.0015368783707162274
7871 0.0015338924657322933
7990 0.0015713841951998802
8245 0.0016151954418980945
8330 0.0016083768322471656
8602 0.0016788844567471098
8602 0.0016852994112632133
8619 0.0017043769688582595
8730 0.0006376006741277504
8857 0.0017367012719139102
9163 0.0018124913051479799
9248 0.0018131295491656428
9299 0.0018193702217973134
9299 0.0018227696447876472
9435 0.0018582645774379064
9486 0.0018575878238636496
9486 0.00186417841523808
9571 0.0018775672557253555
9707 0.001885998013384575
9707 0.0019199933398437764
9707 0.0019214063121149585
9707 0.0019309715933206225
9741 0.001925523272014688
9996 0.0019583569271256858
9996 0.0019888954121205474
10047 0.0019769164869213205
10098 0.0019827074665312487
10149 0.002001361412955759
10217 0.001977990539235804
10319 0.002028423701645699
10336 0.002043779886075918
10455 0.002074140025424498
10591 0.0021191225770064255
10659 0.002119088188719951
10693 0.002107655455531352
10710 0.0021315819650651662
10778 0.002131915670995916
10931 0.0021718486879124055
10965 0.002174919780973566
11237 0.002231159525959489
11322 0.002233961171693713
11373 0.0022575918266978636
11390 0.0022352949659090304
11458 0.00229274424882635
11492 0.0022919229395343727
11594 0.0023007516573425465
11594 0.0023052810187354053
11730 0.002319408367298525
11883 0.0023589810095465593
11883 0.0023637082115379906
11951 0.0023821043374087974
11985 0.002374050987863458
12019 0.0023863909514560493
12036 0.0023813729130436135
12053 0.0024203365295570644
12172 0.002430748133663119
12274 0.0024017480629546966
12308 0.0024297992463063705
12376 0.0024403500024746307
12614 0.0025268357820514152
12648 0.002496537245569659
12648 0.002504674498673676
12818 0.002537145691515581
12835 0.002551051439474194
12903 0.0025677777698411945
12954 0.0025579510519474313
12954 0.00258038696335172
13056 0.002608263174142432
13090 0.0026179790767113516
13107 0.002616811984084952
13226 0.0026197467127656226
13294 0.0026564935706520896
13345 0.00263891342473129
13413 0.002670414983606606
13600 0.0026885538633889686
13651 0.0027139353186811767
13787 0.0027501984338031238
13821 0.0027622223865551594
14008 0.0028002923750000634
14076 0.0027906864137930733
14110 0.0028240676952663163
14229 0.0028326852782616907
14416 0.002887620726469924
14637 0.0029022940445095607
14688 0.002940163021084277
14739 0.002947052282739176
14858 0.002968371051829322
14909 0.0029890805545448986
14909 0.0029990462317074987
14977 0.0030162795771613597
15249 0.0030364516506410453
15249 0.003052673873816998
15419 0.003092822349056476
15436 0.0030988405835957627
20460 0.0033957441843004595
20504 0.0033913727380949217
20702 0.003438148298610086
21318 0.003594096065454137
21450 0.003549055640288273
21450 0.00355123781654667
21450 0.003558718071942832
21538 0.0035655983718414735
21538 0.003569130694244439
21846 0.003634881758242086
22066 0.003633140599264738
22462 0.0037520412145588427
22506 0.003734146532075715
22836 0.0037844480038162053
23166 0.0038767050671934546
23540 0.003915791672001092
23804 0.003952104397590344
23980 0.003957181204819512
24068 0.003994332809717111
24090 0.003995937101214635
24112 0.003981898230088358
24112 0.003992088241803379
24618 0.004080853366255242
25366 0.004280480224137468
25454 0.004310388239130702
25520 0.004283696051948249
25608 0.0042552264248932326
25828 0.0043060451391309955
25872 0.004342063895195804
25982 0.004345089969163308
26268 0.004422249107623232
26466 0.004424728134527881
26554 0.004517400100457163
26664 0.004455068390910164
26818 0.0045159137899537976
26818 0.004526927534246426
26972 0.004510089791854757
27170 0.00460513313953404
27566 0.004623555990609425
27830 0.004711589911329439
28050 0.004703810747620147
28380 0.004859036180486988
28424 0.004787953695651852
28446 0.004822277495145389
28644 0.004895010905940889
28754 0.0048437936585362254
29128 0.004868079540000041
29128 0.004876699981818078
29150 0.004911362862066867
29194 0.004947424564999921
29260 0.004930186766168163
29370 0.004992853623115646
29854 0.005050834844559578
29876 0.0050159729898476965
30030 0.00508495537948761
30096 0.005032576152284647
30140 0.005081702420512594
30140 0.005101885129533617
30206 0.005133406747421034
30426 0.0051629339736839605
30514 0.005114058402061795
31174 0.005320234037633578
31218 0.005246131597884051
31394 0.005325618946236691
31614 0.005334674113513671
31900 0.005414073284153401
32010 0.005437799207650566
32142 0.005469454877779059
32340 0.005469052265194033
33088 0.005588893937499789
33154 0.005671392862857698
33176 0.005601862050561523
33418 0.005671388508571421
34298 0.005892382505952561
34694 0.005873586197530142
34848 0.005902372220339179
34848 0.0059443244909090365
34936 0.0059406593493970304
35178 0.005985213168674833
35420 0.006070984249999317
35442 0.006020149359755513
35530 0.006045664889570177
35596 0.006021770760736322
36124 0.0061324185031051415
36124 0.006132938802469523
36369 0.005256076243386606
37314 0.005485787233333402
37730 0.006447162597404279
38368 0.0065808095503362115
39138 0.006687265513512265
40282 0.006920549279719275
40436 0.006873478384614633
41148 0.006063226820987614
41418 0.006146056055554907
42878 0.007364821251852576
42930 0.006341965719744697
43497 0.006284678822784708
44307 0.006555169172185314
44469 0.006582169966887382
44484 0.00767051184615337
44739 0.006731234804053702
45360 0.006690788317567519
45576 0.006698894425675335
45630 0.006731974689189443
45870 0.007843449015872863
45873 0.006799904952054857
46197 0.00679291552739577
48438 0.0071458264172654645
48681 0.0072213421240876164
48762 0.007290200096295823
49005 0.007332533318518657
49302 0.007326812644445395
49329 0.007237551799999856
49383 0.007358995385185044
49842 0.00746776232575738
50355 0.007502009174243774
50409 0.0074242694436086635
50409 0.007577893045802224
50949 0.007622586246153472
51030 0.007640772415383988
52839 0.007782024750001337
52866 0.007839142007874556
53109 0.00802804875609768
53271 0.007999146214285612
53433 0.007950263295999094
54270 0.008156764688524451
54351 0.008181319892562053
54432 0.008150804950820309
54621 0.008171888655737094
55080 0.008147014276422476
55431 0.008259835438015943
55836 0.008373405840336174
55944 0.008348305260507002
56025 0.008262200404958429
56106 0.008380365117648746
56214 0.008415732100840716
56376 0.00841214024576301
56430 0.008503126410256216
56592 0.00848265736752114
56646 0.008515310581196511
56889 0.008664872469564893
57051 0.008470589843478671
57429 0.008605366660868224
57861 0.008542755399999921
58077 0.008829418141592205
58104 0.00875730771052524
59562 0.008861901216215324
59589 0.00897715690089919
59616 0.008953772964284568
59751 0.008930532758929235
59751 0.008988674207206731
59832 0.009077307945454487
60534 0.009122190093457648
60750 0.009089904440367114
60750 0.009090169752292172
61533 0.00932969701869182
61965 0.009254162794392947
62586 0.009352374579437312
62775 0.009467344066667596
64017 0.009683637504852996
64152 0.009638280534653406
65448 0.009839616752475393
65664 0.0098989305757587
66123 0.009973642910001957
66285 0.009848799130000287
66690 0.010072523606062948
66848 0.008879537625000822
67500 0.010260088989585784
67581 0.010171030917525622
67797 0.010218415385415605
67905 0.010254470631579094
68512 0.009278398150943378
69282 0.010467976957446496
69849 0.010632786741934087
70592 0.009569614153846282
71685 0.010872031659340704
72198 0.011088358617977459
72224 0.009735553529411602
72360 0.011008324111111358
73278 0.011278873629213983
73413 0.01124497492045458
73494 0.011187089887640875
73521 0.011181601272726705
73548 0.011250240045456262
77949 0.01189406871084315
79164 0.012365646972222422
79584 0.010548506648935044
80096 0.01078266073626384
80832 0.010810696629214158
81984 0.011110248622221125
82336 0.011219836168537911
83712 0.011316014850574915
83997 0.013079917776315815
85312 0.011641143658822859
86016 0.011713237071428276
86272 0.01160062451162561
86432 0.011693246588235444
86912 0.011828909190475386
87104 0.012010411638553124
87968 0.012138163170731894
88960 0.012007843843373832
89504 0.01215293752439095
89664 0.012268528382716542
90784 0.012522955824999649
90816 0.0126519166582302
91968 0.012531024822785597
93600 0.012818628269230841
94336 0.012898826792206523
95168 0.01309675388157896
95616 0.01301097948051868
95808 0.01307877240789461
95872 0.013271355013332974
96384 0.013281374999999117
96416 0.013269206146666192
98144 0.013545113756756383
98336 0.013473762932432931
99328 0.013691641736108866
100288 0.013740028958330363
101600 0.013927892591549156
101792 0.014137716563380495
101984 0.014080178394365817
102464 0.014034975366197595
103200 0.014026090957746502
103840 0.014353164235294587
104384 0.014517359289853395
104416 0.014382066376811362
104704 0.014493702246376883
105088 0.01450231218840545
106688 0.014703666661765128
107840 0.014890391791044967
108448 0.015115776515150883
108768 0.015098657787877019
109150 0.01364388697260191
109248 0.015125973515149795
110272 0.015300789723079333
110624 0.015201785348484157
110852 0.01394272098610827
112128 0.01578370174603162
112448 0.015490093661537249
112512 0.01557054368750066
112608 0.015471860123077564
112960 0.01584346823809918
113376 0.01578887360317376
113888 0.015759904746031696
115440 0.014417897347826478
116000 0.016126095548386156
117056 0.016196873645159735
117728 0.016415887213114516
117760 0.016429467262295192
118176 0.01627543346774248
118272 0.016607351299999115
119904 0.01667022249152574
120509 0.014838126264702196
120736 0.016672275389830814
120864 0.01684232694915399
120896 0.016831143799999636
120896 0.01689684816949141
121312 0.016807657666665914
121545 0.015257326409091401
121545 0.015296618553845922
122368 0.016966418677965552
123284 0.01567847487301592
123839 0.01566347257812639
124384 0.017562812140349587
125952 0.017515538035084183
126560 0.01739854894827592
127136 0.017865382446428386
128000 0.018008360821429648
128320 0.017785034142857117
128736 0.017940729142857176
129024 0.018208286363637232
129600 0.01808820839999922
130304 0.018383163537037644
130832 0.016775003449999323
132312 0.016660395749999186
132645 0.01670483264999897
132672 0.018603021611110597
133056 0.01910246796154306
133422 0.01717978586207023
134336 0.0189810770188678
134464 0.019064538490566073
134532 0.016881129949151284
135296 0.019247583307693307
136308 0.01709175712069223
140156 0.017769826719299282
141673 0.017648171842104807
141821 0.017957892089286127
141932 0.018221307581817118
142080 0.0182600629090907
144152 0.01858010414814891
144337 0.018289686309090444
144704 0.02076740687234113
146076 0.01858307094444403
146409 0.018752462301884036
146927 0.01864624922641532
149406 0.01894429318867975
149591 0.01919863546153686
150272 0.021473624106384495
150923 0.01930293267307639
151848 0.019264775576923163
152995 0.01977038154901996
153809 0.019541832450980626
154993 0.019641933078434266
157065 0.020148311600001422
157546 0.02058836991836603
157583 0.0200279500200007
157768 0.019998566680001773
158508 0.02040302561224461
159026 0.020612766999999147
160321 0.02038544306122552
160617 0.02053659691836754
162208 0.020834323729166975
162208 0.020882601520833138
162578 0.021026878458336284
163296 0.0194019263725493
164724 0.021297063893614257
165168 0.02130935908510606
165686 0.021210414106380606
166352 0.021707909347828448
166648 0.021405735829787886
166944 0.02133600265957717
169608 0.02201698902173694
169830 0.021974287108695704
170607 0.021923944739130077
171150 0.020253288244896802
171273 0.02189280882608473
173086 0.02221371111111207
173456 0.022229957422222116
174085 0.02256126848888892
174196 0.0222917499555567
174455 0.022411263022221167
175602 0.02087828554166767
175770 0.02078333070833353
176712 0.022761407250000462
177267 0.023079541613636033
180153 0.02343602327907193
181152 0.02349215123255831
181818 0.023207691837209426
182484 0.023944512833333192
184334 0.024148581309520165
184380 0.021542248276596353
185407 0.02418435723809492
187331 0.02439888926829157
189625 0.024673526439023007
190143 0.024597502975608893
191058 0.022839754659090886
192360 0.023088044500000328
192474 0.024805688097561177
193368 0.02324412979069602
193473 0.02529389582499917
193662 0.023583768488372455
193991 0.02533691880000042
194272 0.027964672361112736
195323 0.02565172002564089
195930 0.023081745318182877
195930 0.023323480558137898
198320 0.025799695512820364
200046 0.024472972536585584
200984 0.026110963763159134
202146 0.024208636243902574
202902 0.024147803595237775
205572 0.02708993470270346
206220 0.02455847053658445
206556 0.02461561570731735
207274 0.02721242467567368
209050 0.027527101351351294
209202 0.025058284375000284
209605 0.027609456216217233
210126 0.025230705249997952
211048 0.027639557694442374
213897 0.02799759374999648
213990 0.025613496846153938
214830 0.025502749874999963
218232 0.025921291743589318
219854 0.029112034352941824
220878 0.026764019108106146
221088 0.026236776368421033
222180 0.027270725216216325
222370 0.029269599264706618
222518 0.02935444485294128
224028 0.027060073189186892
224532 0.02712096618918659
224574 0.02688034135135117
225960 0.027218418945946187
226662 0.029949063676468768
226736 0.03018961363636663
227304 0.0272426621891891
229152 0.027849047444442634
230732 0.030383467060606066
231462 0.027666033864863795
232693 0.030374129939393885
233137 0.03088452906060745
234654 0.02811131130555427
234654 0.02850547980000085
235116 0.028372626055555412
235200 0.028483205914285138
242718 0.02979911885293936
245902 0.03287198613333165
247464 0.030049406156250846
248598 0.03030547599999867
249522 0.030355740677420376
253554 0.030620997545453707
253706 0.028740933314285906
255696 0.030838273909090434
258641 0.029495087000001644
259224 0.03178135803125037
262072 0.02974392532352798
262542 0.03193365621875355
262710 0.03209746232258043
262794 0.031831390562498285
266196 0.032143299531250114
267584 0.03570504317857167
269136 0.03297133738709865
269921 0.030558797969697273
271320 0.03353667382758325
271740 0.03346216263333209
272076 0.03323861260000006
272496 0.03370601669999852
272706 0.033457690133334
273258 0.031215742312499017
273714 0.03398226673333416
273798 0.033523544366668524
274176 0.033353791758622034
275856 0.033622608300003284
277326 0.03333857353333277
277494 0.034838031758621824
278544 0.03381698739999924
278628 0.034039944433334315
280350 0.03410109849999922
283080 0.03472647996551732
284718 0.035069349103449
285337 0.03211077999999912
287868 0.03525415672413601
288345 0.033129486516128376
288956 0.032456598225806946
289379 0.032736283483870574
290850 0.03555995689285701
292011 0.03348745973333252
293468 0.033772937499995236
294267 0.03320509989999986
295260 0.0364468839285753
297369 0.03342651380000022
299880 0.03691945066666617
300048 0.036816413444447096
300189 0.03371618186666676
303534 0.03810463418518587
304748 0.03446672279310278
305802 0.03806513892592357
306432 0.03794427462962978
306516 0.03809403848147971
306726 0.03824116496153898
306863 0.03518220682758706
308132 0.03555167537931093
308154 0.03798331637037005
309448 0.03592635278571521
310170 0.03832976915384515
310800 0.03862248707692664
310968 0.03856050957692311
312174 0.03542993300000522
313913 0.03592696878571454
318472 0.036435050499999226
319662 0.03961691176923064
321972 0.040150998279999614
322420 0.03742640755555516
322686 0.03962090388461448
323595 0.03757449388889237
325332 0.040820554960000234
325428 0.03734342588888837
325663 0.03767807407407407
325710 0.03756950929629368
330692 0.03768779008000024
332384 0.03819341015384754
333396 0.04160935754166317
333438 0.04146792820000087
338259 0.0387479839230812
338494 0.039653139384614795
339024 0.04232491999999984
339293 0.038797341269229305
339434 0.03883427076923104
342489 0.04010671672000399
342865 0.03979479484615375
343350 0.042929680583333386
344526 0.04323190934782726
348223 0.04056776664000019
353487 0.04087387327999949
354380 0.04100229328000154
355978 0.04081631992000098
356683 0.04127066168000397
358046 0.041691062583333625
360302 0.04187700524999786
361759 0.0424365764583321
362182 0.04167664920833344
366492 0.04624714959090943
367963 0.042750053916664754
368480 0.04367720308695627
368809 0.04226694795832723
375671 0.04404808869565079
379760 0.04403701078260763
380700 0.04429103621739317
383473 0.04470334782608817
383755 0.04488054165217586
388267 0.04478501331818114
388416 0.04861976790476233
389865 0.04498726439130715
393672 0.04564476509091006
397432 0.045601058636363365
397950 0.05058737930000064
398231 0.0467525113636375
400910 0.04653201886363754
402884 0.04639898304545589
406174 0.04745090285714292
406550 0.04711872727272815
407537 0.04770883523809608
411391 0.048912039714286
416279 0.04899032323809495
419663 0.049369637047620006
423047 0.04949178757143087
423141 0.05031127505000086
423705 0.050258749899998637
424786 0.049751478190474006
425491 0.050409487550000166
426196 0.05059300415000081
434891 0.05175490824999969
438510 0.05234388325000054
440014 0.0524046360526307
441142 0.052209687299999884
442270 0.052396692947366465
442302 0.055895087944438475
445184 0.05279356589473513
448521 0.053539052526315946
457921 0.054110342368421084
462480 0.05527137494737052
468919 0.05526378747368492
470235 0.05604072683332914
477003 0.05670509966666278
479635 0.05757468988888882
483348 0.05733173150000129
484899 0.05688210183333572
486356 0.05796689122222018
497025 0.059280252588236826
518457 0.061597340705881555
583787 0.07176290778571318
591777 0.07129245553332832

